Exact quark-mass dependence of the Higgs-photon form factor at three loops in QCD

We follow up on our discussion of the exact quark-mass dependence of the Higgs-gluon form factor at three loops in QCD (arXiv:2001.03008) and turn our attention to the closely related Higgs-photon form factor. Similarly to our previous work, we intend to examine the form factor for the decay of a Higgs-boson with variable mass into two photons at the three-loop level in QCD. The set of master integrals is known numerically due to prior work on the Higgs-gluon form factor and is exploited to obtain expansions around the threshold as well as in the high-energy limit. Our results may be utilised to derive the photonic decay rate of the Higgs-boson through next-to-next-to-leading order.

==> HaaNiggetiedt.m <==
(*
 * This is the ancillary file to arXiv:2009.xxxxx
 *
 * Author: M. Niggetiedt
 *
 * Functions:
 *
 * CHaa[z_?NumericQ, nh_, nl_, QQsum_, Lmu_]
 *
 * C0, C1, C2 evaluated at Lmu = 0 :
 *
 * C0[z_?NumericQ]
 * C1[z_?NumericQ]
 * C2[z_?NumericQ, nh_, nl_, QQsum_]
 *
 * Large-mass (LME), threshold (THR) and high-energy (HE) expansions evaluated
 * at Lmu = 0 and split into nh^0*nl^0, nh, nl and QQsum contributions :
 *
 * C2LMEn00[z_?NumericQ]
 * C2LMEnh1[z_?NumericQ]
 * C2LMEnl1[z_?NumericQ]
 * C2LMEQQsum[z_?NumericQ]
 * C2THRn00[z_?NumericQ]
 * C2THRnh1[z_?NumericQ]
 * C2THRnl1[z_?NumericQ]
 * C2THRQQsum[z_?NumericQ]
 * C2HEn00[z_?NumericQ]
 * C2HEnh1[z_?NumericQ]
 * C2HEnl1[z_?NumericQ]
 * C2HEQQsum[z_?NumericQ]
 *
 * Interpolation table for the range of z values not covered between the
 * threshold and high-energy expansions :
 *
 * C2TABn00[z_?NumericQ]
 * C2TABnh1[z_?NumericQ]
 * C2TABnl1[z_?NumericQ]
 * C2TABQQsum[z_?NumericQ]
 *
 * High-order analytic large-mass expansion evaluated at Lmu = 0 :
 *
 * C2LME
 *
 * Variables:
 *
 * aspi    = alphas/Pi
 * api     = alpha/Pi
 * z       = s/(4*M^2)
 * t       = Sqrt[1-z-i0+]
 * Ls      = Log[-s/M^2-i0+]
 * Lt      = Log[1-z-i0+]
 * Lmu     = Log[-mu^2/(s+i0+)]
 * Q       = 1/3*{2,-1,-1,2,-1};
 * Qq      = 2/3;
 * QQsum   = Sum[(Q[[i]]/Qq)^2,{i,1,nl}] (=11/4)
 * nl (=5) - number of massless quark flavors
 * nh (=1) - diagrams with two massive fermion loops
 *)

b0 = (11*CA)/3 - (4*nl*TF)/3;

GaugeGroupConstants = {CA -> 3, CF -> 4/3, TF -> 1/2};

CHaa[z_?NumericQ, nh_, nl_, QQsum_, Lmu_] :=
    Normal[Series[C0[z] + aspi*C1[z]*(1 + aspi*(b0/4)*Lmu) + aspi^2*C2[z, nh, nl, QQsum],
       {aspi, 0, 2}]] /. GaugeGroupConstants

C0[z_?NumericQ] := (3*x*(-4*(-1 + x)^2 + (1 + x)^2*Log[x]^2))/(-1 + x)^4/.{x -> (-1 + Sqrt[1 - z^(-1)])/(1 + Sqrt[1 - z^(-1)])};

C1[z_?NumericQ] := (x*(1200 + 12*Pi^4 - 3600*x + 12*Pi^4*x + 12*(300 + Pi^4)*x^2 + 12*(-100 + Pi^4)*x^3 + 5*Log[x]*(-8*(18 + Pi^2 + (-18 + Pi^2)*x)*(-1 + x^2) + 8*(18*(-1 + x)*x + Pi^2*(1 + x)*(1 + x^2) + 3*(-1 + x)*(5 + x*(-6 + 5*x))*Log[1 - x])*Log[x] - 4*(3 + x*(25 + x*(-7 + 3*x)))*Log[x]^2 + (1 + x)*(1 + x^2)*Log[x]^3) + 120*Log[x]*(4*(-1 + x)*(1 + (-6 + x)*x) + 3*(1 + x)*(1 + x^2)*Log[x])*PolyLog[2, x] + 240*(1 + x)*Log[x]*(-2 + 2*x^2 + Log[x] + x^2*Log[x])*PolyLog[2, x^2] + 240*(-1 + x)*(1 + x*(18 + x))*PolyLog[3, x] - 480*(1 + x)*(-1 + x^2 + 2*(1 + x^2)*Log[x])*PolyLog[3, x^2] - 2160*(1 + x)*(1 + x^2)*PolyLog[4, x] + 1080*(1 + x)*(1 + x^2)*PolyLog[4, x^2] + 240*((-1 + x)*(1 + (-14 + x)*x) + 4*(1 + x)*(1 + x^2)*Log[x])*Zeta[3]))/(30*(-1 + x)^5)/.{x -> (-1 + Sqrt[1 - z^(-1)])/(1 + Sqrt[1 - z^(-1)])};

C2[z_?NumericQ, nh_, nl_, QQsum_] := 
 Module[{x = z/(4 + z)}, 
  Which[x < 1/6, 
   C2LMEn00[z] + nh*C2LMEnh1[z] + nl*C2LMEnl1[z] + QQsum*C2LMEQQsum[z], 
   x < 1/4, 
   C2THRn00[z] + nh*C2THRnh1[z] + nl*C2THRnl1[z] + QQsum*C2THRQQsum[z], 
   x < 3/4, 
   C2TABn00[z] + nh*C2TABnh1[z] + nl*C2TABnl1[z] + QQsum*C2TABQQsum[z], 
   True, 
   C2HEn00[z] + nh*C2HEnh1[z] + nl*C2HEnl1[z] + QQsum*C2HEQQsum[z]]]

C2LMEn00[Z_?NumericQ] := auxC2LMEn00 /. {z -> Z, Ls -> Log[4*Z] - I*Pi}
C2LMEnh1[Z_?NumericQ] := auxC2LMEnh1 /. {z -> Z, Ls -> Log[4*Z] - I*Pi}
C2LMEnl1[Z_?NumericQ] := auxC2LMEnl1 /. {z -> Z, Ls -> Log[4*Z] - I*Pi}
C2LMEQQsum[Z_?NumericQ] := auxC2LMEQQsum /. {z -> Z, Ls -> Log[4*Z] - I*Pi}
C2THRn00[Z_?NumericQ] := auxC2THRn00 /. {t  :> If[Z < 1, Sqrt[1 - Z], -I*Sqrt[Z - 1]],
                                           Lt :> Which[Z < 1, Log[1 - Z], Z == 1, 0, True, Log[Z - 1] - I*Pi]}
C2THRnh1[Z_?NumericQ] := auxC2THRnh1 /. {t  :> If[Z < 1, Sqrt[1 - Z], -I*Sqrt[Z - 1]],
                                           Lt :> Which[Z < 1, Log[1 - Z], Z == 1, 0, True, Log[Z - 1] - I*Pi]}
C2THRnl1[Z_?NumericQ] := auxC2THRnl1 /. {t  :> If[Z < 1, Sqrt[1 - Z], -I*Sqrt[Z - 1]],
                                           Lt :> Which[Z < 1, Log[1 - Z], Z == 1, 0, True, Log[Z - 1] - I*Pi]}
C2THRQQsum[Z_?NumericQ] := auxC2THRQQsum /. {t  :> If[Z < 1, Sqrt[1 - Z], -I*Sqrt[Z - 1]],
                                           Lt :> Which[Z < 1, Log[1 - Z], Z == 1, 0, True, Log[Z - 1] - I*Pi]}
C2TABn00[Z_?NumericQ] := Interpolation[auxC2TABn00][Z/(4+Z)];
C2TABnh1[Z_?NumericQ] := Interpolation[auxC2TABnh1][Z/(4+Z)];
C2TABnl1[Z_?NumericQ] := Interpolation[auxC2TABnl1][Z/(4+Z)];
C2TABQQsum[Z_?NumericQ] := Interpolation[auxC2TABQQsum][Z/(4+Z)];
C2HEn00[Z_?NumericQ] := auxC2HEn00 /. {z -> Z, Ls -> Log[4*Z] - I*Pi}
C2HEnh1[Z_?NumericQ] := auxC2HEnh1 /. {z -> Z, Ls -> Log[4*Z] - I*Pi}
C2HEnl1[Z_?NumericQ] := auxC2HEnl1 /. {z -> Z, Ls -> Log[4*Z] - I*Pi}
C2HEQQsum[Z_?NumericQ] := auxC2HEQQsum /. {z -> Z, Ls -> Log[4*Z] - I*Pi}

auxC2LMEn00 = 
    (-1.6666666666666667 - 5.5*Ls)*z^0 + 
    (12.641798145790098 + 4.970370370370371*Ls)*z^1 + 
    (12.656366777031968 + 3.439294532627866*Ls)*z^2 + 
    (10.295233980683287 + 2.319018392542202*Ls)*z^3 + 
    (8.218969509666179 + 1.638132863021752*Ls)*z^4 + 
    (6.639056575628856 + 1.2097961397746735*Ls)*z^5 + 
    (5.455407641369288 + 0.9266372016950539*Ls)*z^6 + 
    (4.558514354278448 + 0.7309371783736655*Ls)*z^7 + 
    (3.8668495583663463 + 0.5905287496894878*Ls)*z^8 + 
    (3.323695943028102 + 0.4865982650486127*Ls)*z^9 + 
    (2.889868616298424 + 0.407628810571422*Ls)*z^10 + 
    (2.5379982977168827 + 0.3462804173116312*Ls)*z^11 + 
    (2.248650592721523 + 0.2977084727095096*Ls)*z^12 + 
    (2.0077782265106334 + 0.2586166787092577*Ls)*z^13 + 
    (1.8050497281270337 + 0.22670198774716893*Ls)*z^14 + 
    (1.632741031732878 + 0.20031748687771325*Ls)*z^15 + 
    (1.4849891094336922 + 0.17826107107539263*Ls)*z^16 + 
    (1.3572809984205012 + 0.1596391890484831*Ls)*z^17 + 
    (1.246098148622877 + 0.14377675866535106*Ls)*z^18 + 
    (1.1486649025322708 + 0.13015625213659482*Ls)*z^19 + 
    (1.0627679160244212 + 0.11837566296828815*Ls)*z^20 + 
    (0.9866246654305507 + 0.10811896598433053*Ls)*z^21 + 
    (0.9187864259056863 + 0.09913500926474518*Ls)*z^22 + 
    (0.8580657987470492 + 0.09122220091336888*Ls)*z^23 + 
    (0.8034819528219652 + 0.08421724470239164*Ls)*z^24 + 
    (0.7542188067408254 + 0.07798674789795705*Ls)*z^25 + 
    (0.7095927744399338 + 0.07242089515930579*Ls)*z^26 + 
    (0.6690276550883998 + 0.06742862789850354*Ls)*z^27 + 
    (0.6320349144790175 + 0.06293393375204621*Ls)*z^28 + 
    (0.5981980739470395 + 0.058872963739365534*Ls)*z^29 + 
    (0.567160256657526 + 0.05519177291756736*Ls)*z^30 + 
    (0.538614181321561 + 0.0518445352450627*Ls)*z^31 + 
    (0.5122940680574424 + 0.048792122362228164*Ls)*z^32 + 
    (0.48796904933442276 + 0.04600096400669444*Ls)*z^33 + 
    (0.4654377739340769 + 0.04344212811204981*Ls)*z^34 + 
    (0.4445239628586815 + 0.04109057354294463*Ls)*z^35 + 
    (0.42507272960884057 + 0.03892453944734651*Ls)*z^36 + 
    (0.4069475178729102 + 0.036925043437955135*Ls)*z^37 + 
    (0.39002754074454377 + 0.03507546700964597*Ls)*z^38 + 
    (0.3742056295226324 + 0.03336121129861388*Ls)*z^39 + 
    (0.3593864187119711 + 0.03176940987936821*Ls)*z^40 + 
    (0.3454848083311094 + 0.030288688058605757*Ls)*z^41 + 
    (0.33242465600946536 + 0.02890896026521186*Ls)*z^42 + 
    (0.320137660339164 + 0.0276212588040538*Ls)*z^43 + 
    (0.30856240408040303 + 0.02641758854969776*Ls)*z^44 + 
    (0.2976435315132927 + 0.02529080318825945*Ls)*z^45 + 
    (0.2873310387973329 + 0.024234499434138506*Ls)*z^46 + 
    (0.277579659882282 + 0.023242926300970957*Ls)*z^47 + 
    (0.26834833349655307 + 0.022310907029015503*Ls)*z^48 + 
    (0.25959973916527496 + 0.021433771692154945*Ls)*z^49 + 
    (0.25129989219196164 + 0.020607298848163993*Ls)*z^50 + 
    (0.24341778916328244 + 0.019827664872473057*Ls)*z^51 + 
    (0.2359250968749907 + 0.019091399841282542*Ls)*z^52 + 
    (0.22879587868346923 + 0.018395349014687087*Ls)*z^53 + 
    (0.222006353205178 + 0.017736639122428954*Ls)*z^54 + 
    (0.21553468105034285 + 0.01711264878032025*Ls)*z^55 + 
    (0.20936077591541125 + 0.016520982469263132*Ls)*z^56 + 
    (0.20346613689358758 + 0.015959447595150986*Ls)*z^57 + 
    (0.19783369931230518 + 0.015426034219951743*Ls)*z^58 + 
    (0.19244770178552523 + 0.014918897114531166*Ls)*z^59 + 
    (0.1872935674892704 + 0.014436339834346694*Ls)*z^60 + 
    (0.18235779794059942 + 0.013976800561715741*Ls)*z^61 + 
    (0.17762787779134806 + 0.013538839494305437*Ls)*z^62 + 
    (0.17309218934500584 + 0.013121127589921733*Ls)*z^63 + 
    (0.1687399356735243 + 0.012722436503510034*Ls)*z^64 + 
    (0.16456107135517273 + 0.012341629574269049*Ls)*z^65 + 
    (0.16054623997851863 + 0.011977653739544252*Ls)*z^66 + 
    (0.15668671766433537 + 0.011629532268219948*Ls)*z^67 + 
    (0.15297436194932942 + 0.011296358220093925*Ls)*z^68 + 
    (0.14940156545521843 + 0.01097728854954988*Ls)*z^69 + 
    (0.1459612138357075 + 0.010671538782034432*Ls)*z^70 + 
    (0.1426466475538473 + 0.010378378200644349*Ls)*z^71 + 
    (0.1394516270944094 + 0.010097125487741778*Ls)*z^72 + 
    (0.13637030126138677 + 0.00982714477311469*Ls)*z^73 + 
    (0.1333971782504458 + 0.009567842045932445*Ls)*z^74 + 
    (0.130527099220917 + 0.009318661892735995*Ls)*z^75 + 
    (0.1277552141223865 + 0.009079084528053312*Ls)*z^76 + 
    (0.12507695955771453 + 0.008848623088031854*Ls)*z^77 + 
    (0.12248803848785283 + 0.008626821160806762*Ls)*z^78 + 
    (0.11998440160458305 + 0.008413250530240234*Ls)*z^79 + 
    (0.11756223021561024 + 0.008207509112229148*Ls)*z^80 + 
    (0.11521792050263722 + 0.008009219065031435*Ls)*z^81 + 
    (0.11294806902737914 + 0.007818025057047174*Ls)*z^82 + 
    (0.11074945937318849 + 0.007633592677242683*Ls)*z^83 + 
    (0.10861904982124856 + 0.007455606974954558*Ls)*z^84 + 
    (0.10655396197033103 + 0.007283771117181568*Ls)*z^85 + 
    (0.10455147021805225 + 0.007117805152687636*Ls)*z^86 + 
    (0.10260899202953473 + 0.006957444873318028*Ls)*z^87 + 
    (0.10072407892649783 + 0.006802440763890047*Ls)*z^88 + 
    (0.09889440813616625 + 0.006652557032873359*Ls)*z^89 + 
    (0.09711777484508223 + 0.006507570716836235*Ls)*z^90 + 
    (0.09539208500801463 + 0.006367270852313311*Ls)*z^91 + 
    (0.09371534866674083 + 0.006231457709357655*Ls)*z^92 + 
    (0.09208567373759602 + 0.006099942081583188*Ls)*z^93 + 
    (0.09050126023038857 + 0.005972544627990234*Ls)*z^94 + 
    (0.08896039486461658 + 0.00584909526230359*Ls)*z^95 + 
    (0.08746144605192838 + 0.005729432585944549*Ls)*z^96 + 
    (0.08600285921648461 + 0.005613403361110817*Ls)*z^97 + 
    (0.08458315242733279 + 0.005500862020755503*Ls)*z^98 + 
    (0.08320091231912333 + 0.005391670212542265*Ls)*z^99 + 
    (0.0818547902795051 + 0.005285696374111508*Ls)*z^100;

auxC2LMEnh1 = 
    (-0.1111111111111111)*z^0 + 
    (0.47530275150638435)*z^1 + 
    (0.40731849683324844 - 0.08888888888888889*Ls)*z^2 + 
    (0.1650731174562182 - 0.04049382716049383*Ls)*z^3 + 
    (0.10149096148902277 - 0.028124632569077015*Ls)*z^4 + 
    (0.06399104161257554 - 0.021356136319099283*Ls)*z^5 + 
    (0.03841957776730437 - 0.01245524140762236*Ls)*z^6 + 
    (0.03044476090913453 - 0.011746374260659975*Ls)*z^7 + 
    (0.018609015235626504 - 0.006673955272440592*Ls)*z^8 + 
    (0.01682435192857947 - 0.0070717005960372675*Ls)*z^9 + 
    (0.01048716090117071 - 0.004015130210142104*Ls)*z^10 + 
    (0.010336126367448538 - 0.004590075115370678*Ls)*z^11 + 
    (0.006541482530171001 - 0.002614418518783833*Ls)*z^12 + 
    (0.006853982024048197 - 0.003158140769700438*Ls)*z^13 + 
    (0.004387021454986769 - 0.0018041002746337466*Ls)*z^14 + 
    (0.0048106669625570895 - 0.002273881825392165*Ls)*z^15 + 
    (0.0031056125895385094 - 0.0013016060445233237*Ls)*z^16 + 
    (0.003526922618583791 - 0.0016973268489442997*Ls)*z^17 + 
    (0.0022921151017983744 - 0.000972736092384346*Ls)*z^18 + 
    (0.0026760556647533783 - 0.001304499142858137*Ls)*z^19 + 
    (0.0017485078180645593 - 0.0007480092294618419*Ls)*z^20 + 
    (0.002087393855603811 - 0.0010270059829438148*Ls)*z^21 + 
    (0.0013699521810420288 - 0.0005889260750159836*Ls)*z^22 + 
    (0.0016656187197939215 - 0.0008249917920352631*Ls)*z^23 + 
    (0.0010972600032986806 - 0.0004729471763999552*Ls)*z^24 + 
    (0.0013544974438055497 - 0.0006741354281366075*Ls)*z^25 + 
    (0.0008952043054565946 - 0.0003862606036096812*Ls)*z^26 + 
    (0.001119305011169951 - 0.0005590031709786363*Ls)*z^27 + 
    (0.0007418733464250703 - 0.00032007035955113*Ls)*z^28 + 
    (0.000937753902463522 - 0.0004694668653696748*Ls)*z^29 + 
    (0.0006231183151610986 - 0.0002685872820900011*Ls)*z^30 + 
    (0.0007950591466941714 - 0.00039868408647746544*Ls)*z^31 + 
    (0.000529505231910326 - 0.00022789107416144714*Ls)*z^32 + 
    (0.0006811288666273712 - 0.00034191333980700415*Ls)*z^33 + 
    (0.00045456648510732307 - 0.0001952600783069062*Ls)*z^34 + 
    (0.0005889009742021393 - 0.00029579469623376063*Ls)*z^35 + 
    (0.0003937589894297825 - 0.0001687628783164559*Ls)*z^36 + 
    (0.0005133241972963357 - 0.00025789954773089603*Ls)*z^37 + 
    (0.0003438224008558054 - 0.00014700188890015887*Ls)*z^38 + 
    (0.00045071478575914157 - 0.00022644110410931112*Ls)*z^39 + 
    (0.0003023720091826615 - 0.00012894804570162755*Ls)*z^40 + 
    (0.00039833942539371575 - 0.00020008371066585805*Ls)*z^41 + 
    (0.00026763368420601187 - 0.00011383167677226276*Ls)*z^42 + 
    (0.00035413831330123743 - 0.0001778145107776666*Ls)*z^43 + 
    (0.0002382672465452836 - 0.00010106891461194617*Ls)*z^44 + 
    (0.0003165373311871552 - 0.00015885536760292023*Ls)*z^45 + 
    (0.0002132462766482534 - 0.0000902111124428385*Ls)*z^46 + 
    (0.000284318176231661 - 0.00014260133642914164*Ls)*z^47 + 
    (0.0001917747685431735 - 0.00008090946232938083*Ls)*z^48 + 
    (0.0002565269863522611 - 0.00012857698551731842*Ls)*z^49 + 
    (0.00017322833384019685 - 0.0000728898503031436*Ls)*z^50 + 
    (0.0002324090211088118 - 0.0001164049270345515*Ls)*z^51 + 
    (0.00015711207101080875 - 0.00006593472486507018*Ls)*z^52 + 
    (0.0002113612859236193 - 0.00010578283572494183*Ls)*z^53 + 
    (0.00014302994126346293 - 0.00005986984681409407*Ls)*z^54 + 
    (0.00019289770994018645 - 0.00009646645531191826*Ls)*z^55 + 
    (0.0001306622139095361 - 0.00005455448620831676*Ls)*z^56 + 
    (0.00017662323531822982 - 0.00008825688678921144*Ls)*z^57 + 
    (0.00011974865249738146 - 0.000049874086523084376*Ls)*z^58 + 
    (0.00016221431782894628 - 0.0000809909774963609*Ls)*z^59 + 
    (0.00011007583941684077 - 0.00004573471671703649*Ls)*z^60 + 
    (0.00014940409757734535 - 0.00007453398203829354*Ls)*z^61 + 
    (0.00010146752066104613 - 0.00004205883398169005*Ls)*z^62 + 
    (0.00013797101089500357 - 0.00006877390589578998*Ls)*z^63 + 
    (0.00009377717983535733 - 0.00003878201771029427*Ls)*z^64 + 
    (0.00012772996512152652 - 0.00006361710805549646*Ls)*z^65 + 
    (0.00008688227513478862 - 0.00003585043039782985*Ls)*z^66 + 
    (0.00011852544129107453 - 0.00005898485463228467*Ls)*z^67 + 
    (0.00008067972917155143 - 0.00003321882775992305*Ls)*z^68 + 
    (0.0001102260606489772 - 0.000054810597226174336*Ls)*z^69 + 
    (0.00007508237143487697 - 0.000030848987471581995*Ls)*z^70 + 
    (0.00010272027238195174 - 0.000051037808212213706*Ls)*z^71 + 
    (0.00007001611140239184 - 0.00002870845963112377*Ls)*z^72 + 
    (0.00009591290720445218 - 0.00004761824738481556*Ls)*z^73 + 
    (0.00006541767662073432 - 0.000026769566414048006*Ls)*z^74 + 
    (0.00008972240477534714 - 0.000044510565173303346*Ls)*z^75 + 
    (0.00006123279099586957 - 0.000025008596156935278*Ls)*z^76 + 
    (0.00008407856932739011 - 0.00004167917031212186*Ls)*z^77 + 
    (0.00005741469856385575 - 0.000023405150200311905*Ls)*z^78 + 
    (0.00007892074220756762 - 0.0000390933066774869*Ls)*z^79 + 
    (0.00005392296024807596 - 0.000021941610540193884*Ls)*z^80 + 
    (0.00007419630561752919 - 0.00003672629659836442*Ls)*z^81 + 
    (0.00005072246771228607 - 0.000020602703616033676*Ls)*z^82 + 
    (0.00006985945108238796 - 0.00003455491745107163*Ls)*z^83 + 
    (0.00004778263091620209 - 0.000019375141053809807*Ls)*z^84 + 
    (0.00006587016075057067 - 0.00003255888556650843*Ls)*z^85 + 
    (0.00004507670545859972 - 0.000018247322356012248*Ls)*z^86 + 
    (0.00006219336074816458 - 0.000030720427003278646*Ls)*z^87 + 
    (0.000042581233033148094 - 0.000017209087723620957*Ls)*z^88 + 
    (0.000058798214355153583 - 0.00002902391899495273*Ls)*z^89 + 
    (0.00004027557389069192 - 0.000016251511654942716*Ls)*z^90 + 
    (0.000055657529378077384 - 0.000027455589177780772*Ls)*z^91 + 
    (0.00003814151451226497 - 0.00001536672987276848*Ls)*z^92 + 
    (0.00005274725923483837 - 0.000026003262276882495*Ls)*z^93 + 
    (0.00003616293705456629 - 0.00001454779361797962*Ls)*z^94 + 
    (0.00005004608129159754 - 0.000024656145945795677*Ls)*z^95 + 
    (0.00003432553976011561 - 0.000013788546513574119*Ls)*z^96 + 
    (0.00004753503915943119 - 0.00002340464904464331*Ls)*z^97 + 
    (0.00003261659959681673 - 0.000013083520122322554*Ls)*z^98 + 
    (0.00004519723816541769 - 0.00002224022690283729*Ls)*z^99 + 
    (0.00003102477003331924 - 0.000012427845049840877*Ls)*z^100;

auxC2LMEnl1 = 
    (-0.1111111111111111 + 0.3333333333333333*Ls)*z^0 + 
    (-0.5975597343774729 - 0.3012345679012346*Ls)*z^1 + 
    (-0.5300494906202825 - 0.20844209288653734*Ls)*z^2 + 
    (-0.41169829402184877 - 0.14054656924498193*Ls)*z^3 + 
    (-0.31960631514247495 - 0.09928077957707587*Ls)*z^4 + 
    (-0.2529627367167094 - 0.07332097816816202*Ls)*z^5 + 
    (-0.20449332051942407 - 0.05615983040576084*Ls)*z^6 + 
    (-0.16851894419708244 - 0.0442992229317373*Ls)*z^7 + 
    (-0.14121441891778533 - 0.03578962119330229*Ls)*z^8 + 
    (-0.12004991721725194 - 0.029490803942340164*Ls)*z^9 + 
    (-0.1033320597181259 - 0.024704776398267996*Ls)*z^10 + 
    (-0.08990411193739425 - 0.02098669195828068*Ls)*z^11 + 
    (-0.07895844952485884 - 0.01804293773997028*Ls)*z^12 + 
    (-0.06991914331325048 - 0.015673738103591375*Ls)*z^13 + 
    (-0.06236733267233149 - 0.013739514408919329*Ls)*z^14 + 
    (-0.05599285634595885 - 0.012140453750164438*Ls)*z^15 + 
    (-0.05056225166638432 - 0.010803701277296523*Ls)*z^16 + 
    (-0.045897154552024706 - 0.009675102366574734*Ls)*z^17 + 
    (-0.0418594407970433 - 0.008713742949415217*Ls)*z^18 + 
    (-0.03834082230149427 - 0.00788825770524817*Ls)*z^19 + 
    (-0.035255442147369455 - 0.007174282604138675*Ls)*z^20 + 
    (-0.03253452363525112 - 0.006552664605110941*Ls)*z^21 + 
    (-0.03012244904539389 - 0.006008182379681526*Ls)*z^22 + 
    (-0.027973848688555163 - 0.005528618237173872*Ls)*z^23 + 
    (-0.026051413913098804 - 0.005104075436508584*Ls)*z^24 + 
    (-0.02432423567475615 - 0.004726469569573155*Ls)*z^25 + 
    (-0.022766529286618147 - 0.004389145161170048*Ls)*z^26 + 
    (-0.02135664614806672 - 0.004086583509000215*Ls)*z^27 + 
    (-0.020076300988397373 - 0.003814177803154316*Ls)*z^28 + 
    (-0.018909962555512593 - 0.0035680584084463963*Ls)*z^29 + 
    (-0.01784436940605153 - 0.003344955934398022*Ls)*z^30 + 
    (-0.016868142278232606 - 0.003142093045155315*Ls)*z^31 + 
    (-0.015971471636608173 - 0.0029570983249835254*Ls)*z^32 + 
    (-0.01514586417207651 - 0.0027879372125269356*Ls)*z^33 + 
    (-0.014383935872205418 - 0.00263285624921514*Ls)*z^34 + 
    (-0.013679242128901464 - 0.0024903377904814928*Ls)*z^35 + 
    (-0.013026137491191253 - 0.0023590629968088792*Ls)*z^36 + 
    (-0.012419659290612256 - 0.0022378814204821297*Ls)*z^37 + 
    (-0.011855430601535984 - 0.002125785879372483*Ls)*z^38 + 
    (-0.011329578946904681 - 0.002021891593855387*Ls)*z^39 + 
    (-0.010838667892876724 - 0.00192541878056777*Ls)*z^40 + 
    (-0.010379639246242234 - 0.0018356780641579247*Ls)*z^41 + 
    (-0.0099497640150206 - 0.001752058197891628*Ls)*z^42 + 
    (-0.009546600644321385 - 0.0016740156850941696*Ls)*z^43 + 
    (-0.009167959318053883 - 0.001601065972708955*Ls)*z^44 + 
    (-0.008811871338812402 - 0.0015327759508036028*Ls)*z^45 + 
    (-0.008476562775717223 - 0.0014687575414629398*Ls)*z^46 + 
    (-0.008160431712696472 - 0.0014086622000588458*Ls)*z^47 + 
    (-0.007862028544994109 - 0.001352176183576697*Ls)*z^48 + 
    (-0.007580038865265562 - 0.0012990164661912087*Ls)*z^49 + 
    (-0.007313268556895426 - 0.00124892720291903*Ls)*z^50 + 
    (-0.00706063077459794 - 0.0012016766589377612*Ls)*z^51 + 
    (-0.0068211345436574875 - 0.0011570545358353056*Ls)*z^52 + 
    (-0.006593874751478418 - 0.0011148696372537629*Ls)*z^53 + 
    (-0.006378023340142967 - 0.0010749478256017549*Ls)*z^54 + 
    (-0.006172821537779123 - 0.0010371302291103182*Ls)*z^55 + 
    (-0.005977572990801922 - 0.0010012716648038263*Ls)*z^56 + 
    (-0.0057916376793838405 - 0.0009672392481909687*Ls)*z^57 + 
    (-0.005614426515535906 - 0.0009349111648455601*Ls)*z^58 + 
    (-0.005445396537510344 - 0.0009041755826988585*Ls)*z^59 + 
    (-0.00528404662633079 - 0.0008749296869301026*Ls)*z^60 + 
    (-0.005129913680494845 - 0.0008470788219221662*Ls)*z^61 + 
    (-0.0049825691935848695 - 0.0008205357269276023*Ls)*z^62 + 
    (-0.004841616186920073 - 0.0007952198539346504*Ls)*z^63 + 
    (-0.004706686455695114 - 0.0007710567577884869*Ls)*z^64 + 
    (-0.0045774380924502225 - 0.0007479775499556999*Ls)*z^65 + 
    (-0.004453553256348358 - 0.0007259184084572274*Ls)*z^66 + 
    (-0.004334736160715109 - 0.0007048201374678756*Ls)*z^67 + 
    (-0.004220711254726061 - 0.0006846277709147834*Ls)*z^68 + 
    (-0.004111221578087018 - 0.0006652902151242352*Ls)*z^69 + 
    (-0.004006027270114376 - 0.000646759926183905*Ls)*z^70 + 
    (-0.003904904216844232 - 0.0006289926182208697*Ls)*z^71 + 
    (-0.0038076428217289292 - 0.0006119469992570775*Ls)*z^72 + 
    (-0.003714046887159912 - 0.0005955845317039206*Ls)*z^73 + 
    (-0.0036239325955213504 - 0.0005798692149049967*Ls)*z^74 + 
    (-0.0035371275797597026 - 0.0005647673874385452*Ls)*z^75 + 
    (-0.0034534700745755694 - 0.0005502475471547461*Ls)*z^76 + 
    (-0.0033728081403274915 - 0.0005362801871534457*Ls)*z^77 + 
    (-0.0032949989526011815 - 0.0005228376461095007*Ls)*z^78 + 
    (-0.0032199081511578324 - 0.0005098939715297112*Ls)*z^79 + 
    (-0.003147409242645179 - 0.0004974247946805544*Ls)*z^80 + 
    (-0.0030773830520464895 - 0.0004854072160625112*Ls)*z^81 + 
    (-0.0030097172183657056 - 0.0004738197004271014*Ls)*z^82 + 
    (-0.0029443057305100786 - 0.0004626419804389505*Ls)*z^83 + 
    (-0.0028810484997424095 - 0.0004518549681790641*Ls)*z^84 + 
    (-0.0028198509654398 - 0.00044144067376857986*Ls)*z^85 + 
    (-0.002760623731220251 - 0.0004313821304659173*Ls)*z^86 + 
    (-0.002703282228787407 - 0.00042166332565563805*Ls)*z^87 + 
    (-0.002647746407101432 - 0.0004122691372054574*Ls)*z^88 + 
    (-0.002593940444714094 - 0.0004031852747195975*Ls)*z^89 + 
    (-0.002541792483311896 - 0.00039439822526280213*Ls)*z^90 + 
    (-0.002491234380695269 - 0.00038589520317050367*Ls)*z^91 + 
    (-0.0024422014815869454 - 0.00037766410359743363*Ls)*z^92 + 
    (-0.0023946324048107815 - 0.0003696934594898902*Ls)*z^93 + 
    (-0.0023484688455154257 - 0.00036197240169637783*Ls)*z^94 + 
    (-0.00230365539123696 - 0.0003544906219577933*Ls)*z^95 + 
    (-0.0022601393507024705 - 0.0003472383385420939*Ls)*z^96 + 
    (-0.0022178705943737102 - 0.00034020626430974647*Ls)*z^97 + 
    (-0.0021768014058177383 - 0.000333385577015485*Ls)*z^98 + 
    (-0.002136886343070683 - 0.0003267678916692282*Ls)*z^99 + 
    (-0.0020980821092324354 - 0.00032034523479463684*Ls)*z^100;

auxC2LMEQQsum = 
    (-0.5639241291205409 + 0.3333333333333333*Ls)*z^0 + 
    (0.23022840279368448 + 0.02345679012345679*Ls)*z^1 + 
    (0.13272277127549395 - 0.0005291005291005291*Ls)*z^2 + 
    (0.07663498647725236 - 0.0031905937683715463*Ls)*z^3 + 
    (0.04774081156548112 - 0.0029849108367626886*Ls)*z^4 + 
    (0.03177247076259973 - 0.0024200288707361376*Ls)*z^5 + 
    (0.02228158416559728 - 0.0019133942399248522*Ls)*z^6 + 
    (0.01628641761545772 - 0.0015171740482111545*Ls)*z^7 + 
    (0.012306649484180266 - 0.0012162174979938342*Ls)*z^8 + 
    (0.009555114446094264 - 0.0009876587299394784*Ls)*z^9 + 
    (0.007587562048356483 - 0.0008124443483019269*Ls)*z^10 + 
    (0.006140263990762205 - 0.000676436921250209*Ls)*z^11 + 
    (0.005049778550552158 - 0.0005694700282334842*Ls)*z^12 + 
    (0.004211017429050641 - 0.000484263540080408*Ls)*z^13 + 
    (0.003554231396372951 - 0.0004155713782022868*Ls)*z^14 + 
    (0.003031829307834605 - 0.0003595732012168903*Ls)*z^15 + 
    (0.0026105422961369643 - 0.00031345303753082073*Ls)*z^16 + 
    (0.0022666102950228677 - 0.0002751092171470254*Ls)*z^17 + 
    (0.001982738096217254 - 0.0002429538970384813*Ls)*z^18 + 
    (0.0017461200383336066 - 0.00021577331199959773*Ls)*z^19 + 
    (0.0015471281612390376 - 0.00019262931220442062*Ls)*z^20 + 
    (0.0013784226454703434 - 0.00017278918980536277*Ls)*z^21 + 
    (0.001234337129201083 - 0.00015567508290634282*Ls)*z^22 + 
    (0.001110446629456436 - 0.00014082707679739963*Ls)*z^23 + 
    (0.0010032590385400787 - 0.00012787599641792558*Ls)*z^24 + 
    (0.0009099916776806818 - 0.00011652313231581946*Ls)*z^25 + 
    (0.0008284073133785479 - 0.0001065249811202005*Ls)*z^26 + 
    (0.0007566923431113841 - 0.00009768165069978987*Ls)*z^27 + 
    (0.0006933652846305706 - 0.00008982797041161567*Ls)*z^28 + 
    (0.0006372073104280306 - 0.00008282661721437005*Ls)*z^29 + 
    (0.0005872090031906774 - 0.00007656275769048124*Ls)*z^30 + 
    (0.0005425291740045597 - 0.00007093983986030955*Ls)*z^31 + 
    (0.0005024627402800044 - 0.00006587626424253077*Ls)*z^32 + 
    (0.0004664154712988256 - 0.00006130273250304036*Ls)*z^33 + 
    (0.0004338839851031285 - 0.00005716012213966575*Ls)*z^34 + 
    (0.0004044397937368586 - 0.000053397772409010136*Ls)*z^35 + 
    (0.0003777164935006586 - 0.000049972093893151136*Ls)*z^36 + 
    (0.0003533994162105405 - 0.00004684543437718451*Ls)*z^37 + 
    (0.0003312172194356516 - 0.00004398514893816583*Ls)*z^38 + 
    (0.00031093501433994446 - 0.000041362833669287474*Ls)*z^39 + 
    (0.0002923487203369846 - 0.00003895369124225014*Ls)*z^40 + 
    (0.0002752804042961359 - 0.0000367360032433417*Ls)*z^41 + 
    (0.0002595744142562591 - 0.000034690689414357384*Ls)*z^42 + 
    (0.0002450941576649669 - 0.0000328009379632169*Ls)*z^43 + 
    (0.00023171940509763517 - 0.00003105189425886774*Ls)*z^44 + 
    (0.00021934402444783824 - 0.00002943039769812813*Ls)*z^45 + 
    (0.00020787406936856472 - 0.000027924758484176917*Ls)*z^46 + 
    (0.00019722616051096175 - 0.000026524567605030925*Ls)*z^47 + 
    (0.00018732610977734778 - 0.000025220534534925748*Ls)*z^48 + 
    (0.00017810774707507668 - 0.00002400434817033023*Ls)*z^49 + 
    (0.00016951191645752116 - 0.00002286855730786326*Ls)*z^50 + 
    (0.0001614856144732208 - 0.00002180646761419022*Ls)*z^51 + 
    (0.00015398124832570885 - 0.000020812052559538258*Ls)*z^52 + 
    (0.0001469559953155937 - 0.00001987987621134958*Ls)*z^53 + 
    (0.00014037124818032804 - 0.000019005026132047872*Ls)*z^54 + 
    (0.00013419213351195512 - 0.000018183054910090277*Ls)*z^55 + 
    (0.00012838709253370473 - 0.000017409929088412144*Ls)*z^56 + 
    (0.0001229275152430728 - 0.000016681984448571817*Ls)*z^57 + 
    (0.00011778742035357365 - 0.00001599588676996813*Ls)*z^58 + 
    (0.00011294317464666279 - 0.00001534859731751871*Ls)*z^59 + 
    (0.00010837324632486728 - 0.000014737342423043743*Ls)*z^60 + 
    (0.0001040579877733944 - 0.000014159586619243688*Ls)*z^61 + 
    (0.0000999794438197582 - 0.000013613008863784479*Ls)*z^62 + 
    (0.00009612118215297144 - 0.00001309548145720623*Ls)*z^63 + 
    (0.00009246814304481117 - 0.000012605051314266211*Ls)*z^64 + 
    (0.00008900650592121033 - 0.000012139923295644653*Ls)*z^65 + 
    (0.00008572357067471269 - 0.00001169844534710163*Ls)*z^66 + 
    (0.00008260765189960033 - 0.000011279095227343092*Ls)*z^67 + 
    (0.00007964798447834367 - 0.000010880468634997815*Ls)*z^68 + 
    (0.00007683463915850228 - 0.00001050126857002233*Ls)*z^69 + 
    (0.00007415844693896436 - 0.000010140295786200139*Ls)*z^70 + 
    (0.00007161093123829492 - 9.796440209735488*^-6*Ls)*z^71 + 
    (0.00006918424694999095 - 9.468673214720613*^-6*Ls)*z^72 + 
    (0.00006687112560296988 - 9.156040659863412*^-6*Ls)*z^73 + 
    (0.00006466482594344572 - 8.857656602622235*^-6*Ls)*z^74 + 
    (0.00006255908933882287 - 8.572697617077466*^-6*Ls)*z^75 + 
    (0.00006054809947732953 - 8.3003976507039*^-6*Ls)*z^76 + 
    (0.00005862644590048043 - 8.040043362887002*^-6*Ls)*z^77 + 
    (0.00005678909096050056 - 7.79096989471295*^-6*Ls)*z^78 + 
    (0.00005503133984274062 - 7.552557025395741*^-6*Ls)*z^79 + 
    (0.00005334881333487434 - 7.3242256758023225*^-6*Ls)*z^80 + 
    (0.00005173742306113808 - 7.105434723998901*^-6*Ls)*z^81 + 
    (0.00005019334893177988 - 6.895678101654274*^-6*Ls)*z^82 + 
    (0.000048713018585845644 - 6.694482143572044*^-6*Ls)*z^83 + 
    (0.000047293088629973114 - 6.501403165646116*^-6*Ls)*z^84 + 
    (0.00004593042749744163 - 6.316025249196485*^-6*Ls)*z^85 + 
    (0.00004462209977072542 - 6.137958211991626*^-6*Ls)*z^86 + 
    (0.00004336535182755356 - 5.9668357483395135*^-6*Ls)*z^87 + 
    (0.00004215759868527805 - 5.802313722466049*^-6*Ls)*z^88 + 
    (0.0000409964119314404 - 5.6440686010271845*^-6*Ls)*z^89 + 
    (0.00003987950864001969 - 5.491796012045101*^-6*Ls)*z^90 + 
    (0.00003880474118312815 - 5.345209418841902*^-6*Ls)*z^91 + 
    (0.000037770087857052314 - 5.204038898685737*^-6*Ls)*z^92 + 
    (0.000036773644249660024 - 5.0680300168811125*^-6*Ls)*z^93 + 
    (0.00003581361528342567 - 4.93694278794207*^-6*Ls)*z^94 + 
    (0.000034888307874774715 - 4.81055071629678*^-6*Ls)*z^95 + 
    (0.00003399612415620524 - 4.6886399096962316*^-6*Ls)*z^96 + 
    (0.00003313555521278949 - 4.571008259147821*^-6*Ls)*z^97 + 
    (0.000032305175289262885 - 4.457464679775539*^-6*Ls)*z^98 + 
    (0.00003150363642803315 - 4.347828407529549*^-6*Ls)*z^99 + 
    (0.00003072966350214179 - 4.241928347136043*^-6*Ls)*z^100;

auxC2THRn00 = 
    (142.79841028323415 - 49.51358679192943*I) - 177.35045103385818*t + ((200.47697685722767 - 198.26338945406928*I) + (148.16339304632606 - 170.534521741649*I)*Lt - 27.141412102995737*Lt^2)*t^2 + ((49.98604914034607 + 47.00524718155156*I) - 172.25709266833235*Lt)*t^3 + ((-2172.883047353458 + 708.001243507465*I) + (70.58782968598776 - 113.68968116109934*I)*Lt - 72.92541029693804*Lt^2)*t^4 + ((2553.0119976011965 - 769.2410760542922*I) - (940.145820087857 - 289.50839576528784*I)*Lt + 92.15338450530061*Lt^2)*t^5 + ((-6391.15401911346 + 2143.250379221707*I) - (173.76346138798596 - 79.58277681276954*I)*Lt - 56.78677939663822*Lt^2)*t^6 + ((6945.171214336947 - 2099.5390525515363*I) - (2281.1189970214573 - 800.9732282839631*I)*Lt + 314.53160226607145*Lt^2)*t^7 + ((-12105.171533353252 + 3948.1885293260893*I) - (491.7161879938742 - 376.80008613392926*I)*Lt + 38.55934333208668*Lt^2)*t^8 + ((12879.558873920445 - 3802.243541635725*I) - (4084.925834297268 - 1495.4487252685524*I)*Lt + 676.5815941542184*Lt^2)*t^9 + ((-19085.092586500476 + 6044.998190014827*I) - (829.7930439448699 - 760.6381049111646*I)*Lt + 219.96423882798229*Lt^2)*t^10 + ((20132.46340194678 - 5802.035130359721*I) - (6245.914043086882 - 2348.223277223376*I)*Lt + 1181.3167403824068*Lt^2)*t^11 + ((-27165.7946124716 + 8386.903116353576*I) - (1154.780972898913 - 1220.0723792137026*I)*Lt + 490.9776099277527*Lt^2)*t^12 + ((28553.69875881696 - 8052.089740625383*I) - (8657.469901106584 - 3342.1079759014833*I)*Lt + 1829.712389114293*Lt^2)*t^13 + ((-36220.9786431941 + 10942.347487120884*I) - (1444.3688356149232 - 1747.3494469363834*I)*Lt + 853.7398176527174*Lt^2)*t^14 + ((38040.77258984687 - 10520.326854246645*I) - (11201.33326534418 - 4464.34925339278*I)*Lt + 2621.968190776536*Lt^2)*t^15 + ((-46149.647461373526 + 13688.42499216672*I) - (1682.6486948085762 - 2336.654211500338*I)*Lt + 1309.6736144621395*Lt^2)*t^16 + ((48526.75664059542 - 13183.280353981005*I) - (13736.343032387076 - 5705.0367357574*I)*Lt + 3557.958838284727*Lt^2)*t^17 + ((-56868.360990953595 + 16607.645542240418*I) - (1857.7544852864319 - 2983.4258128437086*I)*Lt + 1859.7910124307136*Lt^2)*t^18 + ((59975.34201739463 - 16022.963143549867*I) - (16085.548815202948 - 7056.200308524081*I)*Lt + 4637.418783771048*Lt^2)*t^19 + ((-68306.46025086821 + 19686.151835062992*I) - (1960.5200497852454 - 3683.967553863725*I)*Lt + 2504.8484713580388*Lt^2)*t^20 + ((72380.32387290953 - 19025.097085098234*I) - (18020.181427085914 - 8511.258871800457*I)*Lt + 5860.025053685186*Lt^2)*t^21 + ((-80402.94531024536 + 22912.6511876805*I) - (1983.6655396571662 - 4435.2068551502925*I)*Lt + 3245.4331998627704*Lt^2)*t^22 + ((85768.49380964426 - 22178.037189246188*I) - (19238.782223938015 - 10064.663806651975*I)*Lt + 7225.436524773614*Lt^2)*t^23 + ((-93104.33730519858 + 26277.73465220307*I) - (1921.2776384690276 - 5234.538703725289*I)*Lt + 4082.0147390128905*Lt^2)*t^24 + ((100205.78645115194 - 25472.079248394548*I) - (19339.416743135014 - 11711.657498657245*I)*Lt + 8733.313071129085*Lt^2)*t^25 + ((-106363.15801056892 + 29773.421300089438*I) - (1768.462950290557 - 6079.718780715255*I)*Lt + 5014.9775939432375*Lt^2)*t^26 + ((115807.07007891632 - 28898.99344214192*I) - (17782.29142003015 - 13448.103533191892*I)*Lt + 10383.32485880758*Lt^2)*t^27 + ((-120136.81435341676 + 33392.8410004334*I) - (1521.1084801339273 - 6968.78776011955*I)*Lt + 6044.642842977108*Lt^2)*t^28 + ((132750.42068881186 - 32451.6982538566*I) - (13839.212263535732 - 15270.363518245023*I)*Lt + 12175.15662223996*Lt^2)*t^29 + ((-134386.758357551 + 37130.006360272535*I) - (1175.711076008234 - 7900.016030020367*I)*Lt + 7171.28299711015*Lt^2)*t^30 + ((151297.1885599544 - 36124.025332603414*I) - (6525.10003391616 - 17175.205363129357*I)*Lt + 14108.509321782432*Lt^2)*t^31 + ((-149077.8403182149 + 40979.6442776661*I) - (729.2528283003348 - 8871.86228302321*I)*Lt + 8395.13254588458*Lt^2)*t^32 + ((171819.7307525906 - 39910.54545913569*I) + (5494.900238242158 + 19159.73344085188*I)*Lt + 16183.100423534997*Lt^2)*t^33 + ((-164177.80117521054 + 44937.068639141835*I) - (179.1080111511445 - 9882.941815158694*I)*Lt + 9716.395645363255*Lt^2)*t^34 + ((194839.4077583059 - 43806.43683712222*I) + (24031.45904417778 + 21221.334381709356*I)*Lt + 18398.663463652785*Lt^2)*t^35 + ((-179656.86748280068 + 48998.08219603662*I) + (477.0277680981234 + 10932.001799025942*I)*Lt + 11135.251853466281*Lt^2)*t^36 + ((221078.40104919902 - 47807.38347996081*I) + (51542.09096652488 + 23357.634290206744*I)*Lt + 20754.947258168835*Lt^2)*t^37 + ((-195487.42352471608 + 53158.899624750426*I) + (1241.1924300236803 + 12017.901680518897*I)*Lt + 12651.86049521522*Lt^2)*t^38 + ((251530.19179112764 - 51909.495489388864*I) + (91363.20676339396 + 25566.4644787115*I)*Lt + 23251.71495747379*Lt^2)*t^39 + ((-211643.74246538992 + 57416.086284234414*I) + (2115.2005430606237 + 13139.597413955857*I)*Lt + 14266.364044052178*Lt^2)*t^40;

auxC2THRnh1 = 
    (0.9380138655673893 + 0.7970933718566736*I) - (2.8208005968663716 + 5.893647986701817*I)*t^2 + (3.787701307219389 + 12.373747082339401*I)*t^3 - (9.335504276159014 + 11.065253598655225*I)*t^4 + (39.38489897264749 - 5.803610638200462*I)*t^5 + ((-50.86194823337528 + 46.25080824367029*I) + 17.545963379714415*Lt)*t^6 + (156.05651794849797 - 117.86400412563675*I)*t^7 + ((-175.25146693838516 + 228.0275899109814*I) + 74.8627770867815*Lt)*t^8 + (402.83945444200543 - 383.8194202343858*I)*t^9 + ((-428.84499539433193 + 592.075513181991*I) + 195.54558425658865*Lt)*t^10 + (824.4026817902394 - 859.3886506593655*I)*t^11 + ((-854.1753710331799 + 1192.1354685695367*I) + 403.39005332029143*Lt)*t^12 + (1461.0538844280065 - 1596.4908371547633*I)*t^13 + ((-1489.9757060279665 + 2078.4446575653574*I) + 721.9203188886286*Lt)*t^14 + (2349.3014438415403 - 2643.816076644309*I)*t^15 + ((-2371.59351213066 + 3298.266071257149*I) + 1174.1911675207587*Lt)*t^16 + (3522.420950822089 - 4047.3091522378027*I)*t^17 + ((-3531.438303415276 + 4896.323379601097*I) + 1782.7105075088953*Lt)*t^18 + (5010.93716662327 - 5850.559736051604*I)*t^19 + ((-4999.380853120995 + 6915.150257117526*I) + 2569.418112210482*Lt)*t^20 + (6843.019290670256 - 8095.115580325481*I)*t^21 + ((-6803.091712225221 + 9395.371617074206*I) + 3555.691486471605*Lt)*t^22 + (9044.80330985211 - 10820.735711813719*I)*t^23 + ((-8968.324071482262 + 12375.932170127799*I) + 4762.3647120472615*Lt)*t^24 + (11640.655947617817 - 14065.5973522959*I)*t^25 + ((-11519.14969412909 + 15894.284297993745*I) + 6209.753108140114*Lt)*t^26 + (14653.392392291655 - 17866.466991259218*I)*t^27 + ((-14478.15637611561 + 19986.54426639262*I) + 7917.679985428859*Lt)*t^28 + (18104.457414383367 - 22258.843418867305*I)*t^29 + ((-17866.61413525872 + 24687.623534334813*I) + 9905.503546137728*Lt)*t^30 + (22014.077317034426 - 27277.078575989777*I)*t^31 + ((-21704.615987165096 + 30031.340246219406*I) + 12192.142927380706*Lt)*t^32 + (26401.3884695191 - 32954.480649592275*I)*t^33 + ((-26011.197991771558 + 36050.51477227854*I) + 14796.102899270789*Lt)*t^34 + (31284.546881263297 - 39323.40279715644*I)*t^35 + ((-30804.442297263166 + 42777.05226771396*I) + 17735.497012500404*Lt)*t^36 + (36680.822294612946 - 46415.32011507956*I)*t^37 + ((-36101.566149459744 + 50242.01455916448*I) + 21028.069145977475*Lt)*t^38 + (42606.679531766174 - 54260.89689494881*I)*t^39 + ((-41918.99923983952 + 58475.683172980964*I) + 24691.213489408543*Lt)*t^40;

auxC2THRnl1 = 
    (-5.754496171284828 + 3.000823441935117*I) + ((-12.564853902939147 + 12.01596299721632*I) - (12.06284982355366 - 10.33542556009994*I)*Lt + 1.6449340668482264*Lt^2)*t^2 - (4.7292591275268485 + 2.8488028594879733*I)*t^3 + ((78.07947337497332 - 42.9091662731797*I) - (17.911504283458466 - 6.890283706733293*I)*Lt + 1.096622711232151*Lt^2)*t^4 + ((-104.01304712402731 + 46.62067127601771*I) + (30.68471983726438 - 17.545963379714415*I)*Lt - 5.585053606381854*Lt^2)*t^5 + ((210.65915673912568 - 129.89396237707317*I) - (25.62441735245793 + 4.823198594713305*I)*Lt - 0.7676358978625056*Lt^2)*t^6 + ((-246.23708630289966 + 127.24479106372947*I) + (74.61789291402218 - 48.54383201720988*I)*Lt - 15.451981644323132*Lt^2)*t^7 + ((369.7014385122266 - 239.28415329249026*I) - (36.73163881336643 + 22.836368856601773*I)*Lt - 3.634520985797986*Lt^2)*t^8 + ((-415.35649362609774 + 230.43900252337724*I) + (125.1970464887026 - 90.63325607688196*I)*Lt - 28.849461426298653*Lt^2)*t^9 + ((548.1712464394077 - 366.3635266675652*I) - (51.68835412489382 + 46.09927908552513*I)*Lt - 7.336928139434153*Lt^2)*t^10 + ((-604.0192983043837 + 351.638492749074*I) + (179.16887576074814 - 142.31656225596217*I)*Lt - 45.30076873376368*Lt^2)*t^11 + ((742.0822891290383 - 508.2971585668834*I) - (70.63468730014199 + 73.9437805584062*I)*Lt - 11.768518186772736*Lt^2)*t^12 + ((-808.0920971811012 + 488.00543882578074*I) + (234.66375001955902 - 202.55199853948383*I)*Lt - 64.47430360140244*Lt^2)*t^13 + ((948.8740812105108 - 663.1725749770233*I) - (93.59260974541324 + 105.89996648099293*I)*Lt - 16.854503138716055*Lt^2)*t^14 + ((-1024.9455458135783 + 637.5955669240391*I) + (290.49767413224913 - 270.5666214177443*I)*Lt - 86.12403046861495*Lt^2)*t^15 + ((1166.7631248374016 - 829.6015146767709*I) - (120.53402970920371 + 141.61540675759625*I)*Lt - 22.538792003440843*Lt^2)*t^16 + ((-1252.7642575652535 + 798.986688120061*I) + (345.86963239798075 - 345.75980216711514*I)*Lt - 110.0587632747444*Lt^2)*t^17 + ((1394.434711746191 - 1006.523972256995*I) - (151.40862329107716 + 180.8136856268914*I)*Lt - 28.777391846183757*Lt^2)*t^18 + ((-1490.2199707422549 + 971.0886753666587*I) + (400.2113497001968 - 427.648503546914*I)*Lt - 136.12474649068662*Lt^2)*t^19 + ((1630.8783390306808 - 1193.100111215939*I) - (186.1564781048029 + 223.27076084022573*I)*Lt - 35.5346452356103*Lt^2)*t^20 + ((-1736.2980736712768 + 1153.0361869756505*I) + (453.10509507729626 - 515.8338710182096*I)*Lt - 164.19502077355045*Lt^2)*t^21 + ((1875.2920128726812 - 1388.645526526091*I) - (224.7142375376414 + 268.80041546365413*I)*Lt - 42.78091482619569*Lt^2)*t^22 + ((-1990.197429550316 + 1344.1234660149205*I) + (504.2352971965297 - 609.9796246455743*I)*Lt - 194.1625448953641*Lt^2)*t^23 + ((2127.02288388229 - 1592.5899789213984*I) - (267.0182041792717 + 317.2447699227448*I)*Lt - 50.49107330325588*Lt^2)*t^24 + ((-2251.268651958091 + 1543.7623786905788*I) + (553.3583915567392 - 709.7974241610451*I)*Lt - 225.93553729825007*Lt^2)*t^25 + ((2385.5284931756196 - 1804.4497757629963*I) - (313.00592563883885 + 368.4678048918336*I)*Lt - 58.64347251875538*Lt^2)*t^26 + ((-2518.9740642532984 + 1751.4541480086011*I) + (600.2831514033105 - 815.0365777692056*I)*Lt - 259.4342003053421*Lt^2)*t^27 + ((2650.3504079533764 - 2023.8085454808122*I) - (362.6169868638347 + 422.35077334057877*I)*Lt - 67.2192132958378*Lt^2)*t^28 + ((-2792.8606167602966 + 1966.7695911428243*I) + (644.8573685573367 - 925.4765768633348*I)*Lt - 294.5883438471323*Lt^2)*t^29 + ((2921.0956643104705 - 2250.303415774093*I) - (415.79337412825737 + 478.7888503042647*I)*Lt - 76.20161222320924*Lt^2)*t^30 + ((-3072.5409233439896 + 2189.334868642631*I) + (686.9585487618175 - 1040.9215371593548*I)*Lt - 331.3356160194507*Lt^2)*t^31 + ((3197.4233263549177 - 2483.6148047070365*I) - (472.4796035196103 + 537.688623213528*I)*Lt - 85.5758022287086*Lt^2)*t^32 + ((-3357.6795908598883 + 2418.8209369173146*I) + (726.4872379821853 - 1161.195966112235*I)*Lt - 369.6201558102624*Lt^2)*t^33 + ((3479.034510977524 - 2723.458705402535*I) - (532.6227194525895 + 598.9661706156785*I)*Lt - 95.32842679830878*Lt^2)*t^34 + ((-3647.9831163999143 + 2654.9355658861955*I) + (763.3621264918182 - 1286.141477679355*I)*Lt - 409.3915473763678*Lt^2)*t^35 + ((3765.664827582328 - 2969.5807391537346*I) - (596.1722225389266 + 662.5455635773299*I)*Lt - 105.44740146693766*Lt^2)*t^36 + ((-3943.192259538307 + 2897.417180603685*I) + (797.5163863066042 - 1415.6141994064692*I)*Lt - 450.6039946932312*Lt^2)*t^37 + ((4057.078542389013 - 3221.751492409117*I) - (663.0799608071519 + 728.3576776072059*I)*Lt - 115.92172473011989*Lt^2)*t^38 + ((-4243.0761747575825 + 3146.030029659931*I) + (828.8948841003082 - 1549.482695679485*I)*Lt - 493.21566050549*Lt^2)*t^39 + ((4353.064000965111 - 3479.7628051051156*I) - (733.3000039618934 + 796.3392372094459*I)*Lt - 126.74132597991269*Lt^2)*t^40;

auxC2THRQQsum = 
    (0.5403389934595092 - 1.0515046344177843*I) - (3.302854888608101 + 0.9285816798736954*I)*t^2 + (5.99253298508849 + 3.289868133696453*I)*t^3 - (8.602133008662946 + 6.0401063845231935*I)*t^4 + (10.663302181855423 + 7.751045009055495*I)*t^5 - (16.008340036320966 + 5.44986912254247*I)*t^6 + ((17.209714518117327 + 7.697678744897012*I) - (1.6430461037804807 - 3.007879436522471*I)*Lt + 0.4787188805470161*Lt^2)*t^7 - (25.890998173670944 - 1.9106837441362525*I)*t^8 + ((26.34089750406254 + 1.9976772045886946*I) - (5.218751495957219 - 10.52757802782865*I)*Lt + 1.6755160819145565*Lt^2)*t^9 - (38.46308264762385 - 15.930488848809592*I)*t^10 + ((38.31757329929364 - 9.489790188403902*I) - (10.73420687852357 - 23.4541171382373*I)*Lt + 3.7328386784068046*Lt^2)*t^11 - (53.852313063259395 - 36.274631466605584*I)*t^12 + ((53.2594078602909 - 26.623944752994614*I) - (18.1216775105984 - 42.381954162861454*I)*Lt + 6.745297502913532*Lt^2)*t^13 - (72.13658526641385 - 62.5797217767736*I)*t^14 + ((71.22577152017206 - 49.18014231823573*I) - (27.294503740402764 - 67.73536852129655*I)*Lt + 10.780418722315511*Lt^2)*t^15 - (93.36289996178228 - 94.50283230084092*I)*t^16 + ((92.24516833544963 - 76.91576604857593*I) - (38.16482566466096 - 99.83284009778174*I)*Lt + 15.88888998446474*Lt^2)*t^17 - (117.55821237357748 - 131.73278170377225*I)*t^18 + ((116.328446348791 - 109.59399664560368*I) - (50.649461581627094 - 138.92250351809778*I)*Lt + 22.11020314160648*Lt^2)*t^19 - (144.73601763541447 - 173.9904224794496*I)*t^20 + ((143.47561479811054 - 146.99222804302318*I) - (64.67163145203462 - 185.20330033250264*I)*Lt + 29.47602072485066*Lt^2)*t^21 - (174.90053549561765 - 221.02574919732248*I)*t^22 + ((173.67971907746877 - 188.90444006796517*I) - (80.16113478879102 - 238.83839245271116*I)*Lt + 38.01231075897101*Lt^2)*t^23 - (208.04946982158174 - 272.61434402960543*I)*t^24 + ((206.92920079695716 - 235.14112279392185*I) - (97.0539591376738 - 299.9640866220515*I)*Lt + 47.74076713594497*Lt^2)*t^25 - (244.17588416757835 - 328.55398208902864*I)*t^26 + ((243.20941000622162 - 285.52824006453966*I) - (115.29170629629051 - 368.6960070313704*I)*Lt + 58.6797920172868*Lt^2)*t^27 - (283.2695087657348 - 388.66163550768863*I)*t^28 + ((282.5036118320583 - 339.9058731164404*I) - (134.82099300601692 - 445.13350336635915*I)*Lt + 70.84519739656889*Lt^2)*t^29 - (325.31767039820187 - 452.77090911909437*I)*t^30 + ((324.79367638319513 - 398.12682330186146*I) - (155.59288763765122 - 529.3628843310705*I)*Lt + 84.25071973067311*Lt^2)*t^31 - (370.3059655268223 - 520.7298711929229*I)*t^32 + ((370.0605623255761 - 460.0552914466072*I) - (177.56240382714088 - 621.4598443887189*I)*Lt + 98.90840616758469*Lt^2)*t^33 - (418.21875467449325 - 592.3992241580665*I)*t^34 + ((418.2846617470923 - 525.5656776113167*I) - (200.6880546921739 - 721.4913212041301*I)*Lt + 114.82891016753972*Lt^2)*t^35 - (469.03952992566826 - 667.6507603930664*I)*t^36 + ((469.44604933681086 - 594.5415112558115*I) - (224.93146415459796 - 829.5169419049826*I)*Lt + 132.02172168265056*Lt^2)*t^37 - (522.7511908324769 - 746.366054476505*I)*t^38 + ((523.5246641361297 - 666.8745068106081*I) - (250.2570293532724 - 945.5901662617445*I)*Lt + 150.4953490996438*Lt^2)*t^39 - (579.3362532179112 - 828.4353509382195*I)*t^40;

auxC2TABn00 = {
    {0.25, 95.5438435212938 + 175.20661387312418*I},
    {0.255, 83.09874550395764 + 182.51863326462643*I},
    {0.26, 70.77530707744717 + 188.4357406304266*I},
    {0.265, 58.66421908316019 + 193.11303700206005*I},
    {0.27, 46.83278915398223 + 196.68802996737597*I},
    {0.275, 35.33029621217298 + 199.28291190473215*I},
    {0.28, 24.192016913703252 + 201.00646423354593*I},
    {0.285, 13.442298414082515 + 201.95567499808834*I},
    {0.29, 3.0969312174097454 + 202.21712818670497*I},
    {0.295, -6.8350009015302975 + 201.868206256578*I},
    {0.3, -16.349667483226394 + 200.97813680708137*I},
    {0.305, -25.447342352705967 + 199.60890741779878*I},
    {0.31, -34.13149069132555 + 197.81606786047612*I},
    {0.315, -42.40804086665153 + 195.64943539871868*I},
    {0.32, -50.28480192879167 + 193.15371624805928*I},
    {0.325, -57.770996691169856 + 190.3690542034706*I},
    {0.33, -64.87688702984914 + 187.3315157887213*I},
    {0.335, -71.61347310449794 + 184.0735199314404*I},
    {0.34, -77.99225207094608 + 180.6242190482779*I},
    {0.345, -84.02502483327669 + 177.00983748604477*I},
    {0.35, -89.72374169629069 + 173.2539724711325*I},
    {0.355, -95.10037958906021 + 169.37786204405958*I},
    {0.36, -100.166844956113 + 165.40062387812554*I},
    {0.365, -104.93489754286455 + 161.33946838475387*I},
    {0.37, -109.41609120247445 + 157.20988908027505*I},
    {0.375, -113.62172857250732 + 153.025832819182*I},
    {0.38, -117.56282704989425 + 148.7998521784801*I},
    {0.385, -121.25009396129602 + 144.54324199994167*I},
    {0.39, -124.69390920570905 + 140.26616185490937*I},
    {0.395, -127.904313955186 + 135.97774598608657*I},
    {0.4, -130.8910042514559 + 131.68620209659744*I},
    {0.405, -133.6633285424722 + 127.39890019632116*I},
    {0.41, -136.2302883719034 + 123.12245257482145*I},
    {0.415, -138.6005415735545 + 118.86278584721694*I},
    {0.42, -140.7824074372594 + 114.62520591158456*I},
    {0.425, -142.78387340684858 + 110.41445656107132*I},
    {0.43, -144.6126029491722 + 106.23477241124394*I},
    {0.435, -146.2759442972787 + 102.08992672912731*I},
    {0.44, -147.7809398248763 + 97.98327468656193*I},
    {0.445, -149.13433585264406 + 93.91779250222272*I},
    {0.45, -150.34259272453244 + 89.89611288740635*I},
    {0.455, -151.41189502206615 + 85.92055716528823*I},
    {0.46, -152.3481618101813 + 81.993164394235*I},
    {0.465, -153.15705682912917 + 78.11571779081122*I},
    {0.47, -153.84399856407757 + 74.28976871686625*I},
    {0.475, -154.4141701384222 + 70.51665846768309*I},
    {0.48, -154.8725289884799 + 66.79753807370551*I},
    {0.485, -155.22381628631933 + 63.133386306464246*I},
    {0.49, -155.47256608420233 + 59.52502606000188*I},
    {0.495, -155.62311415661202 + 55.9731392617597*I},
    {0.5, -155.67960650409768 + 52.47828045110605*I},
    {0.505, -155.64600739329822 + 49.040889256026205*I},
    {0.51, -155.52610741195912 + 45.66130228378044*I},
    {0.515, -155.32353181063974 + 42.339763322507196*I},
    {0.52, -155.04174791361564 + 39.076432371834564*I},
    {0.525, -154.6840721274371 + 35.871394068429325*I},
    {0.53, -154.2536766575202 + 32.724665426625016*I},
    {0.535, -153.7535959398093 + 29.636202929590567*I},
    {0.54, -153.18673279486322 + 26.605909020841064*I},
    {0.545, -152.555864312412 + 23.63363804605971*I},
    {0.55, -151.86364747493906 + 20.719201692450117*I},
    {0.555, -151.11262452917276 + 17.862373969375373*I},
    {0.56, -150.30522811459045 + 15.062895770519539*I},
    {0.565, -149.44378615811644 + 12.320479054430786*I},
    {0.57, -148.53052654417618 + 9.634810677157938*I},
    {0.575, -147.56758156934725 + 7.005555907831454*I},
    {0.58, -146.5569921903624 + 4.432361655316928*I},
    {0.585, -145.5007120745882 + 1.9148594317765628*I},
    {0.59, -144.40061146143276 - 0.5473319233208729*I},
    {0.595, -143.25848084297465 - 2.954603737147945*I},
    {0.6, -142.07603447228968 - 5.307355195587646*I},
    {0.605, -140.85491370695357 - 7.605991215303432*I},
    {0.61, -139.59669019556787 - 9.850920479082477*I},
    {0.615, -138.3028689145945 - 12.042553619098157*I},
    {0.62, -136.97489106245095 - 14.18130153392935*I},
    {0.625, -135.61413681770455 - 16.267573826249922*I},
    {0.63, -134.22192796782173 - 18.301777349079813*I},
    {0.635, -132.79953041469233 - 20.28431484936012*I},
    {0.64, -131.34815656281924 - 22.215583698385778*I},
    {0.645, -129.86896759597715 - 24.095974699342275*I},
    {0.65, -128.36307564768106 - 25.925870962787073*I},
    {0.655, -126.83154587067062 - 27.705646841459014*I},
    {0.66, -125.275398410438 - 29.43566691628382*I},
    {0.665, -123.6956102875129 - 31.116285025831704*I},
    {0.67, -122.09311719304036 - 32.74784333182423*I},
    {0.675, -120.4688152020111 - 34.33067141357258*I},
    {0.68, -118.8235624083041 - 35.865085384446495*I},
    {0.685, -117.15818048550173 - 37.351387023622436*I},
    {0.69, -115.47345617734463 - 38.78986291648919*I},
    {0.695, -113.77014272144429 - 40.18078359709135*I},
    {0.7, -112.04896120981846 - 41.524402686006255*I},
    {0.705, -110.31060188963296 - 42.820956016941246*I},
    {0.71, -108.5557254075089 - 44.07066074524348*I},
    {0.715, -106.784964000499 - 45.273714431195884*I},
    {0.72, -104.99892263692136 - 46.430294090773785*I},
    {0.725, -103.19818011012443 - 47.54055520614326*I},
    {0.73, -101.38329008812062 - 48.60463068762762*I},
    {0.735, -99.55478212214193 - 49.62262977840759*I},
    {0.74, -97.71316261708843 - 50.59463689247695*I},
    {0.745, -95.85891576683933 - 51.52071037551441*I},
    {0.75, -93.99250445755246 - 52.40088117748857*I}};

auxC2TABnh1 = {
    {0.25, 0.07028357033120036 + 1.6914005754614576*I},
    {0.255, -0.022784713305183408 + 1.6905976151122648*I},
    {0.26, -0.10908236162819669 + 1.6822384256701726*I},
    {0.265, -0.18857663296891414 + 1.6678937549638728*I},
    {0.27, -0.2614103438977004 + 1.6489062119677882*I},
    {0.275, -0.3278466615143728 + 1.6264140694797466*I},
    {0.28, -0.388228016743754 + 1.6013749067308056*I},
    {0.285, -0.44294560377095793 + 1.5745880394553702*I},
    {0.29, -0.4924168578961542 + 1.5467152022353132*I},
    {0.295, -0.5370689664356517 + 1.5182992601287455*I},
    {0.3, -0.5773269492077775 + 1.4897809124055135*I},
    {0.305, -0.6136052006900878 + 1.4615134584744032*I},
    {0.31, -0.6463016511167765 + 1.4337757543394964*I},
    {0.315, -0.6757939032574639 + 1.4067835157349402*I},
    {0.32, -0.7024368527023717 + 1.3806991332641114*I},
    {0.325, -0.7265614145273546 + 1.3556401628409962*I},
    {0.33, -0.7484740672178153 + 1.3316866463403172*I},
    {0.335, -0.7684569922829954 + 1.3088874056088728*I},
    {0.34, -0.7867686399897683 + 1.2872654397908199*I},
    {0.345, -0.8036445917533853 + 1.2668225424469268*I},
    {0.35, -0.8192986207051235 + 1.2475432419009145*I},
    {0.355, -0.8339238759101081 + 1.2293981560172862*I},
    {0.36, -0.8476941342315809 + 1.212346841400394*I},
    {0.365, -0.8607650781554393 + 1.19634020687579*I},
    {0.37, -0.873275568943113 + 1.181322552068101*I},
    {0.375, -0.8853488929992283 + 1.1672332838757462*I},
    {0.38, -0.8970939658841832 + 1.1540083565879364*I},
    {0.385, -0.9086064834124143 + 1.141581475209758*I},
    {0.39, -0.9199700130848438 + 1.1298850961666433*I},
    {0.395, -0.931257021987957 + 1.1188512548667493*I},
    {0.4, -0.9425298394417516 + 1.1084122455245162*I},
    {0.405, -0.9538415542713788 + 1.0985011751180667*I},
    {0.41, -0.9652368477260952 + 1.0890524102979422*I},
    {0.415, -0.9767527638808504 + 1.0800019334244333*I},
    {0.42, -0.9884194199046964 + 1.0712876216300624*I},
    {0.425, -1.0002606589150183 + 1.0628494608388255*I},
    {0.43, -1.0122946483261843 + 1.0546297049758433*I},
    {0.435, -1.0245344266486909 + 1.0465729891421778*I},
    {0.44, -1.0369884016567534 + 1.038626404266239*I},
    {0.445, -1.0496608026928325 + 1.0307395396658712*I},
    {0.45, -1.062552089671231 + 1.0228644990155704*I},
    {0.455, -1.0756593210240393 + 1.0149558944151789*I},
    {0.46, -1.0889764824126404 + 1.0069708225638219*I},
    {0.465, -1.1024947774380065 + 0.9988688264482237*I},
    {0.47, -1.1162028807188207 + 0.9906118454460874*I},
    {0.475, -1.1300871523602172 + 0.9821641563054254*I},
    {0.48, -1.1441318105364564 + 0.9734923070834784*I},
    {0.485, -1.158319054543045 + 0.9645650458066105*I},
    {0.49, -1.1726291211532678 + 0.9553532453341569*I},
    {0.495, -1.1870402316885988 + 0.9458298256717256*I},
    {0.5, -1.2015282865609889 + 0.9359696748488897*I},
    {0.505, -1.2160655645174905 + 0.9257501888538654*I},
    {0.51, -1.2306213963777246 + 0.9151549135778745*I},
    {0.515, -1.24516634006158 + 0.9041729847606035*I},
    {0.52, -1.259672667623251 + 0.8927969762693905*I},
    {0.525, -1.2741142153566352 + 0.8810220119069108*I},
    {0.53, -1.2884662509678626 + 0.8688452334955867*I},
    {0.535, -1.302705355432487 + 0.8562654313842554*I},
    {0.54, -1.3168093175147377 + 0.8432827694282137*I},
    {0.545, -1.330757039227167 + 0.8298985716478217*I},
    {0.55, -1.344528450762485 + 0.8161151520548366*I},
    {0.555, -1.358104433643383 + 0.8019356761366341*I},
    {0.56, -1.3714667510167982 + 0.7873640463543354*I},
    {0.565, -1.3845979841721332 + 0.7724048063313277*I},
    {0.57, -1.3974814744926831 + 0.75706305988975*I},
    {0.575, -1.4101012701583375 + 0.7413444020825332*I},
    {0.58, -1.422442077013565 + 0.725254860058108*I},
    {0.585, -1.4344892130900344 + 0.7088008420840313*I},
    {0.59, -1.4462285663441343 + 0.6919890934185315*I},
    {0.595, -1.4576465552263662 + 0.6748266579878024*I},
    {0.6, -1.46873009174571 + 0.657320845030486*I},
    {0.605, -1.479466546738575 + 0.6394792000318726*I},
    {0.61, -1.4898437170832104 + 0.6213094793919459*I},
    {0.615, -1.499849794632664 + 0.6028196283707616*I},
    {0.62, -1.5094733366654043 + 0.5840177619333654*I},
    {0.625, -1.5187032376736693 + 0.5649121481796654*I},
    {0.63, -1.5275287023289095 + 0.5455111940970476*I},
    {0.635, -1.5359392194792536 + 0.5258234334163852*I},
    {0.64, -1.5439245370475656 + 0.5058575163880769*I},
    {0.645, -1.5514746377090143 + 0.48562220132458084*I},
    {0.65, -1.5585797152374437 + 0.4651263477821092*I},
    {0.655, -1.5652301514168996 + 0.44437891127609497*I},
    {0.66, -1.5714164934206956 + 0.42338893944432704*I},
    {0.665, -1.577129431565688 + 0.40216556958900795*I},
    {0.67, -1.5823597773529459 + 0.38071802754436573*I},
    {0.675, -1.5870984417085237 + 0.35905562783053413*I},
    {0.68, -1.5913364133397083 + 0.3371877750675931*I},
    {0.685, -1.5950647371227356 + 0.31512396663620795*I},
    {0.69, -1.5982744924375767 + 0.2928737965831952*I},
    {0.695, -1.6009567713643216 + 0.27044696078250596*I},
    {0.7, -1.603102656653425 + 0.24785326337386773*I},
    {0.705, -1.6047031993790586 + 0.22510262451375446*I},
    {0.71, -1.6057493961809393 + 0.20220508948575064*I},
    {0.715, -1.6062321659946979 + 0.17917083923152613*I},
    {0.72, -1.6061423261649053 + 0.15601020237748298*I},
    {0.725, -1.6054705678277472 + 0.13273366884788923*I},
    {0.73, -1.6042074304411464 + 0.10935190517320595*I},
    {0.735, -1.6023432753306917 + 0.08587577162060285*I},
    {0.74, -1.5998682581078323 + 0.06231634129539578*I},
    {0.745, -1.5967722998027907 + 0.038684921386612565*I},
    {0.75, -1.5930450565401564 + 0.014993076756054883*I}};

auxC2TABnl1 = {
    {0.25, -7.012410219237448 - 7.554811315030664*I},
    {0.255, -6.529647398749043 - 8.109962469117699*I},
    {0.26, -6.028307293678894 - 8.598907186239478*I},
    {0.265, -5.515071141405367 - 9.027019677229504*I},
    {0.27, -4.995295388063903 - 9.399272787529897*I},
    {0.275, -4.473289676295248 - 9.720256555689552*I},
    {0.28, -3.952527023619326 - 9.994200513375356*I},
    {0.285, -3.4358056445689846 - 10.224997584687369*I},
    {0.29, -2.9253754179349873 - 10.416228263855349*I},
    {0.295, -2.4230379605789256 - 10.571184266957106*I},
    {0.3, -1.9302266485800597 - 10.69289118267133*I},
    {0.305, -1.4480711739814607 - 10.784129858869807*I},
    {0.31, -0.9774500219673633 - 10.847456398283452*I},
    {0.315, -0.5190334076056129 - 10.885220723917744*I},
    {0.32, -0.07331860493023709 - 10.89958373027876*I},
    {0.325, 0.3593408416143892 - 10.892533070478512*I},
    {0.33, 0.7787108616349468 - 10.865897649257837*I},
    {0.335, 1.1846566443528026 - 10.821360902550557*I},
    {0.34, 1.5771257385110864 - 10.760472948635321*I},
    {0.345, 1.9561338846795233 - 10.684661696331663*I},
    {0.35, 2.3217531106568505 - 10.595242993552276*I},
    {0.355, 2.674101709089081 - 10.493429895814842*I},
    {0.36, 3.0133357863931427 - 10.380341129714262*I},
    {0.365, 3.3396421278601944 - 10.257008821310762*I},
    {0.37, 3.6532321685882976 - 10.124385554201998*I},
    {0.375, 3.95433689605462 - 9.983350816915587*I},
    {0.38, 4.243202539507196 - 9.834716894299381*I},
    {0.385, 4.520086925330125 - 9.67923425289819*I},
    {0.39, 4.785256397207091 - 9.517596465883846*I},
    {0.395, 5.038983216108443 - 9.350444719036638*I},
    {0.4, 5.281543368535549 - 9.178371935484622*I},
    {0.405, 5.513214722585984 - 9.001926553459633*I},
    {0.41, 5.734275480680552 - 8.821615988153896*I},
    {0.415, 5.945002885547937 - 8.637909805881959*I},
    {0.42, 6.145672142568302 - 8.451242636142403*I},
    {0.425, 6.336555527044761 - 8.262016844759847*I},
    {0.43, 6.51792164958611 - 8.070604989171036*I},
    {0.435, 6.6900348566796515 - 7.877352074926208*I},
    {0.44, 6.853154746844741 - 7.682577630760762*I},
    {0.445, 7.007535785550762 - 7.486577617920437*I},
    {0.45, 7.153427004482926 - 7.289626188048626*I},
    {0.455, 7.2910717727652665 - 7.091977302587208*I},
    {0.46, 7.420707629492042 - 6.893866225481307*I},
    {0.465, 7.54256616840797 - 6.695510899912201*I},
    {0.47, 7.656872966847037 - 6.497113218800595*I},
    {0.475, 7.763847552135449 - 6.29886019795705*I},
    {0.48, 7.8637033996052335 - 6.100925059966846*I},
    {0.485, 7.956647957170247 - 5.903468236172163*I},
    {0.49, 8.042882692114901 - 5.706638293471257*I},
    {0.495, 8.122603156345145 - 5.510572792063272*I},
    {0.5, 8.19599906684928 - 5.315399079703244*I},
    {0.505, 8.263254398728806 - 5.121235027804199*I},
    {0.51, 8.324547487968518 - 4.9281897133875*I},
    {0.515, 8.380051142606082 - 4.736364052278589*I},
    {0.52, 8.42993275980607 - 4.545851386340669*I},
    {0.525, 8.474354447750576 - 4.356738029004388*I},
    {0.53, 8.513473150898141 - 4.169103772155668*I},
    {0.535, 8.547440777516334 - 3.9830223574281147*I},
    {0.54, 8.576404328536297 - 3.798561914667279*I},
    {0.545, 8.600506026919144 - 3.615785370108476*I},
    {0.55, 8.619883446847115 - 3.4347508266049944*I},
    {0.555, 8.634669642158634 - 3.255511918056254*I},
    {0.56, 8.644993273539166 - 3.078118140015593*I},
    {0.565, 8.650978734059224 - 2.9026151583014697*I},
    {0.57, 8.652746272718904 - 2.7290450972933535*I},
    {0.575, 8.650412115724263 - 2.5574468094692473*I},
    {0.58, 8.644088585257318 - 2.387856127611696*I},
    {0.585, 8.633884215568678 - 2.2203061010197183*I},
    {0.59, 8.61990386624061 - 2.0548272169499704*I},
    {0.595, 8.602248832503696 - 1.891447608424508*I},
    {0.6, 8.581016952538183 - 1.7301932494731347*I},
    {0.605, 8.556302711682346 - 1.571088138782641*I},
    {0.61, 8.52819734351942 - 1.4141544726765471*I},
    {0.615, 8.496788927819617 - 1.259412808278746*I},
    {0.62, 8.462162485325498 - 1.1068822176579112*I},
    {0.625, 8.424400069389069 - 0.9565804337031408*I},
    {0.63, 8.383580854474047 - 0.8085239884329527*I},
    {0.635, 8.339781221546788 - 0.6627283443996259*I},
    {0.64, 8.293074840382559 - 0.5192080198130852*I},
    {0.645, 8.243532748827866 - 0.3779767079788242*I},
    {0.65, 8.191223429052721 - 0.23904739161166838*I},
    {0.655, 8.136212880834655 - 0.10243245256436569*I},
    {0.66, 8.078564691921226 + 0.031856222511195305*I},
    {0.665, 8.018340105513762 + 0.1638071400717969*I},
    {0.67, 7.955598084917039 + 0.2934091006754216*I},
    {0.675, 7.89039537540036 + 0.42065110258535754*I},
    {0.68, 7.822786563313917 + 0.5455222475209143*I},
    {0.685, 7.752824132501322 + 0.6680116480942052*I},
    {0.69, 7.680558518051295 + 0.788108336473473*I},
    {0.695, 7.60603815742327 + 0.9058011738107028*I},
    {0.7, 7.529309538983808 + 1.0210787599647124*I},
    {0.705, 7.450417247984022 + 1.1339293430399775*I},
    {0.71, 7.369404010010006 + 1.244340728247587*I},
    {0.715, 7.286310731924339 + 1.3523001855724956*I},
    {0.72, 7.20117654032259 + 1.4577943557079802*I},
    {0.725, 7.114038817521289 + 1.560809153687508*I},
    {0.73, 7.024933235082624 + 1.6613296696034525*I},
    {0.735, 6.933893784885125 + 1.759340065760685*I},
    {0.74, 6.840952807738902 + 1.8548234695580506*I},
    {0.745, 6.74614101953605 + 1.947761861325486*I},
    {0.75, 6.64948753492826 + 2.038135956275825*I}};

auxC2TABQQsum = {
    {0.25, 0.7458716006621633 - 0.4543689219833608*I},
    {0.255, 0.7343037848246308 - 0.41097002994291154*I},
    {0.26, 0.7208719482906001 - 0.37090945557960897*I},
    {0.265, 0.7060046601274347 - 0.33398814092836204*I},
    {0.27, 0.6900543120750431 - 0.30000384706596706*I},
    {0.275, 0.6733110655019308 - 0.26875689080247717*I},
    {0.28, 0.6560139624051048 - 0.24005378822069054*I},
    {0.285, 0.6383598625895478 - 0.21370948856329122*I},
    {0.29, 0.6205106892775117 - 0.18954865202304358*I},
    {0.295, 0.6025993421615107 - 0.16740627783459636*I},
    {0.3, 0.584734549988977 - 0.14712789252613315*I},
    {0.305, 0.5670048719649161 - 0.1285694435463607*I},
    {0.31, 0.5494820109564537 - 0.1115969994656013*I},
    {0.315, 0.532223566761227 - 0.09608632756322152*I},
    {0.32, 0.5152753312936604 - 0.08192239839506711*I},
    {0.325, 0.4986732071975373 - 0.06899885199228917*I},
    {0.33, 0.4824448155611305 - 0.05721744974257092*I},
    {0.335, 0.46661084597121544 - 0.0464875284507014*I},
    {0.34, 0.45118619228981366 - 0.03672546767570383*I},
    {0.345, 0.436180909678004 - 0.027854177578483366*I},
    {0.35, 0.42160102208126005 - 0.019802611753738476*I},
    {0.355, 0.407449204295927 - 0.012505307555509906*I},
    {0.36, 0.39372535860137625 - 0.005901955037795921*I},
    {0.365, 0.3804271025704871 + 0.00006300533775406239*I},
    {0.37, 0.36755018190976857 + 0.005440756740288469*I},
    {0.375, 0.3550888199102146 + 0.010278452711908756*I},
    {0.38, 0.34303601321665345 + 0.014619537854920307*I},
    {0.385, 0.3313837820726949 + 0.0185040438747232*I},
    {0.39, 0.32012338191015055 + 0.02196886247363252*I},
    {0.395, 0.3092454820794383 + 0.025047996619103917*I},
    {0.4, 0.2987403166213702 + 0.02777279169483063*I},
    {0.405, 0.2885978112308738 + 0.030172148002080325*I},
    {0.41, 0.2788076899336444 + 0.032272716017779916*I},
    {0.415, 0.2693595644673621 + 0.03409907574442917*I},
    {0.42, 0.2602430089128336 + 0.035673901409504404*I},
    {0.425, 0.2514476217435302 + 0.037018112689366424*I},
    {0.43, 0.24296307714319065 + 0.038151013553935714*I},
    {0.435, 0.23477916717092234 + 0.039090419746920624*I},
    {0.44, 0.22688583612356 + 0.039852775842642046*I},
    {0.445, 0.21927320825030475 + 0.0404532627436215*I},
    {0.45, 0.21193160980814227 + 0.040905896418054935*I},
    {0.455, 0.2048515863051538 + 0.04122361860899415*I},
    {0.46, 0.19802391565775407 + 0.04141838018794324*I},
    {0.465, 0.1914396178843786 + 0.04150121776976974*I},
    {0.47, 0.18508996186983234 + 0.04148232415326811*I},
    {0.475, 0.17896646965859497 + 0.0413711131044669*I},
    {0.48, 0.1730609186702856 + 0.04117627895593603*I},
    {0.485, 0.16736534217480506 + 0.040905851454590934*I},
    {0.49, 0.16187202831662664 + 0.04056724625378464*I},
    {0.495, 0.15657351793653412 + 0.04016731141142813*I},
    {0.5, 0.15146260140450482 + 0.03971237022328209*I},
    {0.505, 0.14653231463986252 + 0.039208260705261025*I},
    {0.51, 0.1417759344932316 + 0.03866037196690654*I},
    {0.515, 0.1371869735927778 + 0.038073677786084455*I},
    {0.52, 0.13275917479944405 + 0.03745276755890868*I},
    {0.525, 0.12848650534966424 + 0.0368018748707409*I},
    {0.53, 0.12436315077422343 + 0.03612490387034771*I},
    {0.535, 0.12038350866236824 + 0.03542545362595672*I},
    {0.54, 0.11654218233035721 + 0.03470684062535225*I},
    {0.545, 0.11283397444434892 + 0.033972119568472306*I},
    {0.55, 0.1092538806395019 + 0.03322410258851082*I},
    {0.555, 0.10579708317026688 + 0.03246537702613114*I},
    {0.56, 0.10245894462088537 + 0.031698321871033754*I},
    {0.565, 0.09923500170001358 + 0.030925122975609044*I},
    {0.57, 0.0961209591390389 + 0.030147787136700896*I},
    {0.575, 0.09311268370963137 + 0.02936815513384479*I},
    {0.58, 0.09020619837344927 + 0.02858791380449366*I},
    {0.585, 0.08739767657323075 + 0.027808607231058737*I},
    {0.59, 0.0846834366729249 + 0.027031647107739008*I},
    {0.595, 0.0820599365523881 + 0.026258322349754552*I},
    {0.6, 0.07952376835968648 + 0.025489808003185368*I},
    {0.605, 0.07707165342387719 + 0.024727173507869255*I},
    {0.61, 0.07470043732878395 + 0.023971390362562153*I},
    {0.615, 0.07240708514774412 + 0.023223339237231272*I},
    {0.62, 0.07018867683853705 + 0.022483816573742016*I},
    {0.625, 0.06804240279668987 + 0.021753540713164137*I},
    {0.63, 0.06596555956495415 + 0.021033157584781737*I},
    {0.635, 0.06395554569619818 + 0.020323245989197238*I},
    {0.64, 0.06200985776669109 + 0.019624322505325306*I},
    {0.645, 0.06012608653612963 + 0.018936846048957408*I},
    {0.65, 0.0583019132509114 + 0.01826122210820068*I},
    {0.655, 0.05653510608678525 + 0.017597806679274543*I},
    {0.66, 0.054823516726780756 + 0.01694690992440073*I},
    {0.665, 0.05316507707040582 + 0.01630879957176866*I},
    {0.67, 0.051557796069992286 + 0.015683704076076894*I},
    {0.675, 0.04999975669000648 + 0.01507181555677402*I},
    {0.68, 0.04848911298517175 + 0.014473292529818818*I},
    {0.685, 0.047024087293320915 + 0.013888262447574589*I},
    {0.69, 0.04560296753881032 + 0.013316824060417136*I},
    {0.695, 0.044224104642569366 + 0.01275904961254511*I},
    {0.7, 0.04288591003477131 + 0.012214986883623012*I},
    {0.705, 0.041586853266297054 + 0.011684661086982967*I},
    {0.71, 0.04032545971508862 + 0.011168076634379773*I},
    {0.715, 0.03910030838388256 + 0.010665218776449029*I},
    {0.72, 0.03791002978559932 + 0.010176055127460264*I},
    {0.725, 0.036753303912860365 + 0.009700537082287103*I},
    {0.73, 0.035628858288379445 + 0.009238601132884012*I},
    {0.735, 0.03453546609281022 + 0.008790170091110463*I},
    {0.74, 0.033471944366886115 + 0.008355154224192538*I},
    {0.745, 0.032437152284835624 + 0.007933452308641639*I},
    {0.75, 0.03142998949595836 + 0.007524952608074681*I}};

auxC2HEn00 = 
    (-573.9913058846068 - 33723.7834985373*Ls + 15426.880821397352*Ls^2 - 814.4705360902931*Ls^3 - 251.5607006862664*Ls^4 + 17.163997867725513*Ls^5 + 0.028007592095269096*Ls^6)/z^8 + (1122.691346756926 + 5828.202407626202*Ls - 2977.950302702715*Ls^2 + 194.00181545165512*Ls^3 + 46.69486299602017*Ls^4 - 3.3660497425220632*Ls^5 - 0.011660597059461805*Ls^6)/z^7 + (-572.177989711124 - 978.8179093120972*Ls + 598.3589392533947*Ls^2 - 47.32672007180925*Ls^3 - 9.754512112789374*Ls^4 + 0.7630719672309028*Ls^5 - 0.00041413483796296294*Ls^6)/z^6 + (152.31907437197145 + 181.01003209610616*Ls - 142.49148993790493*Ls^2 + 17.6383291623966*Ls^3 + 1.604703354289965*Ls^4 - 0.1614040798611111*Ls^5 - 0.0026502821180555557*Ls^6)/z^5 + (-133.4767572891907 + 5.566354467470033*Ls + 34.472850722369365*Ls^2 - 2.1546932187081547*Ls^3 - 0.7152363563799682*Ls^4 + 0.0863208912037037*Ls^5 - 0.0025499131944444445*Ls^6)/z^4 + (7.838695271620257 + 66.5107221029116*Ls + 0.07460835763479931*Ls^2 + 1.8814028202926798*Ls^3 - 0.9184488373609041*Ls^4 - 0.024348958333333334*Ls^5 - 0.0016710069444444444*Ls^6)/z^3 + (79.02216400214311 + 22.082087599822124*Ls - 35.57001707351211*Ls^2 - 11.354738094656783*Ls^3 - 0.7728072724202917*Ls^4 + 0.021354166666666667*Ls^5 + 0.0012731481481481483*Ls^6)/z^2 + (74.44262044080165 - 115.92399769402499*Ls + 11.019467625515448*Ls^2 + 6.432952532901859*Ls^3 + 0.8196952837748621*Ls^4 + 0.029166666666666667*Ls^5 - 0.001851851851851852*Ls^6)/z;

auxC2HEnh1 = 
    (1062.0603413550268 + 45379.32517222932*Ls - 19647.312619700344*Ls^2 + 715.2023609138947*Ls^3 + 318.86589679407444*Ls^4 - 19.388092883074727*Ls^5 + 0.05943349202473958*Ls^6)/z^8 + (-1342.8153486111935 - 7717.7950644768025*Ls + 3521.363340911158*Ls^2 - 126.22085693453036*Ls^3 - 56.289655350742294*Ls^4 + 3.3088853721013143*Ls^5 - 0.01720038519965278*Ls^6)/z^7 + (521.4029015694819 + 1294.4966807298729*Ls - 630.8500583265045*Ls^2 + 20.31009816457882*Ls^3 + 9.996299259784553*Ls^4 - 0.5518973795572917*Ls^5 + 0.005074055989583334*Ls^6)/z^6 + (-165.32977005711388 - 211.2460920395643*Ls + 109.39670034498987*Ls^2 - 2.2137824030777455*Ls^3 - 1.7161170823030856*Ls^4 + 0.07688802083333333*Ls^5 - 0.0015299479166666667*Ls^6)/z^5 + (33.886808541538635 + 33.80030787080007*Ls - 17.7761438873134*Ls^2 - 0.8402311776709904*Ls^3 + 0.2831246073236751*Ls^4 - 0.008181423611111112*Ls^5 + 0.00028211805555555553*Ls^6)/z^4 + (-3.59604496271306 - 12.336125795697695*Ls + 4.875423234474175*Ls^2 - 0.5403274684492796*Ls^3 + 0.013404641090799835*Ls^4 - 0.005208333333333333*Ls^5 + 0.00026041666666666666*Ls^6)/z^3 + (6.643955654078675 - 9.938775078399319*Ls + 0.6956971923938761*Ls^2 + 0.06249398692867674*Ls^3 - 0.08889398912226162*Ls^4 - 0.004166666666666667*Ls^5 - 0.00017361111111111112*Ls^6)/z^2 + (-19.881743831568123 + 9.961335094138501*Ls - 2.1322086123835504*Ls^2 + 0.21276312596627253*Ls^3 + 0.009259259259259259*Ls^4 + 0.004166666666666667*Ls^5)/z;

auxC2HEnl1 = 
    (0.37681490073043605 - 0.09342907132002283*Ls + 0.02402733123870319*Ls^2 - 0.011538634490327281*Ls^3 + 0.00007233796296296296*Ls^4 + 0.000016276041666666666*Ls^5)/z^8 + (0.4754288058022106 - 0.11036074201367976*Ls + 0.02557748383158528*Ls^2 - 0.015609203544422282*Ls^3 + 0.00005764431423611111*Ls^4 + 0.000018988715277777778*Ls^5)/z^7 + (0.6358537038880211 - 0.13596120005509432*Ls + 0.024145194835796212*Ls^2 - 0.02269012523132388*Ls^3 + 9.04224537037037*^-6*Ls^4 + 0.00002170138888888889*Ls^5)/z^6 + (0.9308924248952807 - 0.19036038961562476*Ls + 0.009700402976469473*Ls^2 - 0.037015212036879436*Ls^3 - 0.0001537181712962963*Ls^4 + 0.00002170138888888889*Ls^5)/z^5 + (1.4781819787889077 - 0.4402705751727694*Ls - 0.07432543494676913*Ls^2 - 0.07494212962962964*Ls^3 - 0.0008680555555555555*Ls^4)/z^4 + (2.651332076534937 - 1.569100458763511*Ls - 0.6111707058692171*Ls^2 - 0.275161121298818*Ls^3 - 0.009259259259259259*Ls^4 - 0.00034722222222222224*Ls^5)/z^3 + (0.31329330752055046 - 6.159345383594658*Ls + 1.403267052857282*Ls^2 + 0.8355482296498029*Ls^3 + 0.1574074074074074*Ls^4 + 0.002777777777777778*Ls^5)/z^2 + (-14.46795046625914 + 10.850366111093242*Ls - 0.6985558194936887*Ls^2 - 0.33554822964980296*Ls^3 - 0.07407407407407407*Ls^4 - 0.002777777777777778*Ls^5)/z;

auxC2HEQQsum = 
    (0.008484737263738391 - 0.007702186041007191*Ls + 0.0000949502242652846*Ls^2 + 0.0003632222293575995*Ls^3 - 0.00007653614831349206*Ls^4)/z^8 + (0.012497391297776453 - 0.011665108641574336*Ls + 0.00018090637003254778*Ls^2 + 0.0005538224585262346*Ls^3 - 0.00012342664930555555*Ls^4)/z^7 + (0.01989599039824737 - 0.019497834107222438*Ls + 0.0004073723685422838*Ls^2 + 0.0009006076388888889*Ls^3 - 0.0002224392361111111*Ls^4)/z^6 + (0.034763181472148415 - 0.039047859761779775*Ls + 0.001015000085662927*Ls^2 + 0.0015266324266975308*Ls^3 - 0.00047923900462962964*Ls^4)/z^5 + (0.019006074270036814 - 0.13756829128434134*Ls - 0.002767838082170991*Ls^2 + 0.001253858024691358*Ls^3 - 0.0014467592592592592*Ls^4)/z^4 + (1.0977146873458912 + 0.6314285237811097*Ls + 0.33203125*Ls^2 + 0.013020833333333334*Ls^3 - 0.005208333333333333*Ls^4)/z^3 + (4.846444693629666 - 1.5816467728950754*Ls + 0.125*Ls^2)/z^2 + 0.37837154654576893/z;

C2LME = -5/3 - (11*Ls)/2 + nl*(-1/9 + Ls/3 + (-139/1620 - (122*Ls)/405 - (7*Pi^2)/135)*z + (-71626/637875 - (8864*Ls)/42525 - (8*Pi^2)/189)*z^2 + (-53663017/625117500 - (209186*Ls)/1488375 - (52*Pi^2)/1575)*z^3 + (-19052648/315748125 - (696616*Ls)/7016625 - (4096*Pi^2)/155925)*z^4 + (-8159238435629/196567416478125 - (54072928796*Ls)/737482370625 - (12160*Pi^2)/567567)*z^5 + (-348045298350872/12338817542926875 - (21536780128*Ls)/383490832725 - (512*Pi^2)/28665)*z^6 + (-138174449576470564/7341596438041490625 - (7220047003744*Ls)/162983603908125 - (8960*Pi^2)/590733)*z^7 + (-3422193900707299201696/282188942289000775153125 - (13188687586220288*Ls)/368505928436270625 - (3670016*Pi^2)/280598175)*z^8 + (-908073063692205061717936/124508032203291342014784375 - (1038552831369344*Ls)/35216158684581875 - (1015808*Pi^2)/88913825)*z^9 + (-922912469960433748116352/245458692057917217114860625 - (2083916119072590848*Ls)/84352761809197756875 - (1310720*Pi^2)/129918789)*z^10 + (-367104729456948169461492354944/319035671378354076696691441925625 - (160064959707486381056*Ls)/7626974276159319102021 - (53346304*Pi^2)/5932242225)*z^11 + (371546664514766992801864843264/469170104968167759848075649890625 - (5059302279746231533568*Ls)/280403466035269084633125 - (67108864*Pi^2)/8305139115)*z^12 + (866044834082226987523289424197632/385501436248844509341835492326796875 - (10833602257791054150811648*Ls)/691194543776938293620653125 - (2344615936*Pi^2)/320656998375)*z^13 + (67807499444306213091456014678089547776/20305926255100385614327516712749800234375 - (13416091820744029283732553728*Ls)/976460406201448969373519821875 - (58720256*Pi^2)/8820201375)*z^14 + (48307561469462325692288137239392342779854848/11610827103035124992344402418766772025014453125 - (72886477474852230838953005416448*Ls)/6003604064128575413364857704828125 - (205520896*Pi^2)/33720609879)*z^15 + (1232304787304979109778912164116670408425472/258018380067447222052097831528150489444765625 - (38916686937605090784631916068864*Ls)/3602162438477145248018914622896875 - (893353197568*Pi^2)/159329881678275)*z^16 + (72443233951237727722897380483879442578289000448/13840610725387566170222020918057764722166141796875 - (4239209525590059651870795058118656*Ls)/438156555349280795319141890931515625 - (36507222016*Pi^2)/7046801309835)*z^17 + (220706640207197163946753760135117940797947048886272/39618119082752572363798252058807712527895027887109375 - (14473281629486770617471934168372871168*Ls)/1660971836500878171273899791813933640625 - (17179869184*Pi^2)/3574899202875)*z^18 + (103873485917624282161616875453894778432549884013314048/17867771706321410136073011678522278350080657577086328125 - (5909080423252693398696237562117134221312*Ls)/749098298261896055244528806108084071921875 - (9955734192128*Pi^2)/2225359899637875)*z^19 + (4636055779648211899950678781879462454701706223856849518592/774921685348818293319459301895175507587328102986718633515625 - (5684874129052795891400659813463582700470272*Ls)/792396179901433647237662571101131331278959375 - (35184372088832*Pi^2)/8420761860229719)*z^20 + (1147631046387852253406031099779234646122170416611582795579392/188314825787595403199980832752549307492378869918378190442965625 - (838398535649196426633526095814302164320256*Ls)/127947726028166184019273189031676552919982175 - (128917738356736*Pi^2)/32938354215184275)*z^21 + (467092906349218796001239161636368177918568787924556390835683328/75819762900145491882789485634461722929186807241612757445830390625 - (221078012964216701571021911448811826424315904*Ls)/36796155474883456767780488803690197474365503125 - (84662395338752*Pi^2)/23029626170285865)*z^22 + (127314483401378003838088371791336306778107288534562535283011599990784/20563541239143959742648397890223463363931543466930939135956940316015625 - (1173915058888320591806755179652903905269722906624*Ls)/212334259398674703026075520668850045092352489421875 - (923040011517952*Pi^2)/266647372954633125)*z^23 + (8024163424473046124380486018936829899929209981358147134846429353213952/1295503098066069463786849067084078191927687238416649165565287239908984375 - (68277514896739106286969733231886300178662249463808*Ls)/13377058342116506290642757802137552840818206833578125 - (21392098230009856*Pi^2)/6547674380330435625)*z^24 + (3330928306961031856764399354267669964867353064761996763043870855825195008/539484504408941783848380718650012561352744042854933188231830329190669921875 - (3761317255562848420670459852010744939617775798714368*Ls)/795798470760604404841298754963897276142552508568984375 - (138978269750886400*Pi^2)/44974665783613696221)*z^25 + (133211436933397833755993602102811593238951063396449635784454793839514386169856/21705362257779568697581914452591095387475504819220328004106612437885030394140625 - (18560654159442508317008076483518148166140423527364296704*Ls)/4228762886141284954409068173281308970414058138649781109375 - (7318349394477056*Pi^2)/2498953142833204365)*z^26 + (2128456697534181563504028578374854678166587820905038627812393602238535608303616/349697503042004162349930843958412092353772022087438617843939867054814378572265625 - (278419215302964837493763547125425354099512169859733520384*Ls)/68130068721165146487701653902865533412226492233802028984375 - (844424930131968*Pi^2)/303686761073428117)*z^27 + (124313162993940182050201577429664280406378813154346280413341251443663800975228928/20632152679478245578645919793546313448872549303158878452792452156234048335763671875 - (15331751554775128398057320686368805280357371244035778281472*Ls)/4019674054548743642774397580269066471321363041794319710078125 - (144115188075855872*Pi^2)/54493381769344731225)*z^28 + (57191430444235766033217741875406959668538954047647247940302222177578653420161740046336/9602911810793339003415252083931996469274838183568756483546820728056525358718923892578125 - (1018290492901365908673775868867368278375741483719713618357387264*Ls)/285390645649421950578625213221025121815633824769968471830540390625 - (3395714119037353984*Pi^2)/1347820254677930742225)*z^29 + (15905709248869378240572069122969954171301495545165824245678671414081289783819150086197215232/2705155508783947798447552524502835532683231941054316134146025032279385400973749414124263671875 - (163277307921990834735408005499164375193334188700792794355559563264*Ls)/48812992196076621076418583037784355639172036342518332936819682890625 - (45035996273704960*Pi^2)/18735657440913079821)*z^30 + (162123082839605711345241941816266816849962137833684816235681254436217959188682584472158208/27956014376490645941403278368722312495814555013935181933423966898935897760822942273624609375 - (1585030015788888465722192964863467395181729689768887098210779136*Ls)/504450375278603378905237636256738021802993688646086115456495203125 - (13542324079503081472*Pi^2)/5896468173482785043145)*z^31 + (405021915975862569420860276793631572983852923071013880761367579873648058980731783245512474361856/70866958863613080475930533484400782449702627159799919766223417770623059349309313401813335412109375 - (11344203549034388335021692168014225899372259642625821409849161952526336*Ls)/3836261869681857727016812859522510294038169508194858303837595698057109375 - (2951479051793528258560*Pi^2)/1343215449919378432828431)*z^32 + (162788139266973253908092397733601427640549013065131676722827572297239505426176033714334764690833408/28920161667159919841495651346497737492428644847303803620961538397484264856277227987340005696814453125 - (65143839452131091771071133187915426528129925409929829850562040267014144*Ls)/23366322297153133428193314689818926336414305186277773305192628342711484375 - (10450080517756460990464*Pi^2)/4964593375505507981757975)*z^33 + (73845498747274732796117634371840459956434259371046634701284245693636464827582673808650636623872/13327176940296060314700308595396533818579964978215044084144772385597437576154391073603341345703125 - (15008889006599695926207242257022836991293462741057616436102422331392*Ls)/5700610890197243769055110224886499588985804105605817769278292823359375 - (1254378597012249509888*Pi^2)/621343964277865038912975)*z^34 + (1477993549097315756172809193713918286933990324601160224854909513225995852311290441625152000334643165396992/271082381350458450524778681996527724682473336794631475381406799507117875875419329608503573548327651279296875 - (451899569193392505997269708616570407335290794580813176712225653153467465728*Ls)/181461153952942375430656453143505364022222925650014210833235170134008218359375 - (20106951040343411261440*Pi^2)/10372857436532852934753249)*z^35 + (1551053653113657524858106902173203173754565503208688011888731137906786072861976008196421439002673930922786553856/289208521645361935185878428391171148215546662438073944687964870281600918340129943418239851796495418344208083984375 - (6256193030357204323380704072590601588187383230056265389149305184010964029145088*Ls)/2651982180560671639968871800111073493039179169204697685643398717440476508034921875 - (37778931862957161709568*Pi^2)/20276161655774095242830425)*z^36 + (7626615323007899323033588834115425165907443132315897936333731499503501265723718941421471797609905851838886838272/1446042608226809675929392141955855741077733312190369723439824351408004591700649717091199258982477091721040419921875 - (29674108246632056065799689676469650854911280315499079770138967085802889964158976*Ls)/13259910902803358199844359000555367465195895846023488428216993587202382540174609375 - (43681889966544218226688*Pi^2)/24365781100100011464387495)*z^37 + (120260495573530226487412600461511623044550193240072834589650114582261377894253146542706095338016645041585540562944/23191044235697631870356341645051430794878234247383899399226656703408073639830720650793443754959576215345708388671875 - (452063390891497296918275209816499731893347788435067526561370759288952135511703552*Ls)/212657067335936564212541486828455630099720645410286472311179303169193097430018359375 - (89724963174523259060224*Pi^2)/51965613712946289533302125)*z^38 + (16289464144605534694696129521462050022121644059792686902503518625542317180645300753171485515164330355980558225526226944/3195310240809370783410042876564756626351512477091067456554970231344102233633436339686133866941513788531702035185556640625 - (749899946794653442531574527806340020064349609187366211015692011523684201900632178688*Ls)/370890283669822286183919471604736500096228168722109629747028333904239622925446635546875 - (337649203525179632779264*Pi^2)/202858772842846273880136375)*z^39 + (2053951272958856516889492184167671523384629302120799289750366222550330574325802205755367766004570276941341599915034279936/409871159071092925035597318075715599980180373197772380109005726947866204696070788663375898750406905056202870149710947265625 - (8327455165999709101167509531909171776300065407191345750525470931740136908682399055872*Ls)/4325009836843960709136449375489943815171718562536336260934355199494893454114092584765625 - (149906801632214017663565824*Pi^2)/93345870041181398618492513229)*z^40 + (17446547844709234454047057979693465055123384681212135375410121346756719992769211559436708427581092253232756458972262007046144/3541961986682276488846990751767278153294002410625590261616240529769619967782573820097858884550949686167602618148372885544921875 - (6628607058101403451210808129457037049921356145247002263864609168034112883073884751946317824*Ls)/3610985601193706670674408617621516376833643546391324937366598026523562470313719086034337421875 - (1573719185683343528173764608*Pi^2)/1014810098157400392476472741975)*z^41 + (166385130635227574809952068361173103095067528368281173153136401320552696160919462891256011560624550423725148757568701067165696/34366774023399018106070846380279668683469313540541996016658021466753144940286108893318621918868353875991778730658791041201171875 - (84205726597693818558153484669997065323166850358366837956981214294076914214784881408344064*Ls)/48061032846411357639854595620517076887759230874773623833628190237669420634166624925035546875 - (31432071309980358542360576*Pi^2)/20973399501924893113054409115)*z^42 + (30463698245286171852492848085804644101531660354367535644289947972870759549209512901090107032541605999019182306844979153761808154624/6401739564756698895744559051179355843350613318391541391995006264762375580041675506320712935181040354958120566610927618781830693359375 - (14986901659392679170707599284046114688537154628945356059074193861832321192105814191097318998016*Ls)/8952665015530968467079194508403059531421126249660206326856758392902346667470656391160846565234375 - (987692394625152035734945792*Pi^2)/681436979490610034487151772625)*z^43 + (668419309317871550303138107696206822046912381100569424369848048751491833978565727591342558073540987289908333697564158548459653269815296/142904868351415651868088383597831091517326040994941943667796889392606007823164860204777943813330876381847405750170898883590664416826171875 - (211481146523108518601117550139748243821390141535441720906974954775537776490140459531701770518528*Ls)/132087715389571882356532072987615193835245386753008070886619232117741039869259577450335698788671875 - (6808670216069591511945183232*Pi^2)/4853540683770990576213544297875)*z^44 + (83817840663891433383694287653784264282314535495599912877464528173320139493515594044810323139771071408447108372104768630093193448746123264/18230578205402025302600418078980452103567450658354736527906088889656737855155174308980957689329210372712819047843230386149494760603681640625 - (48786643195201232239771440651456838237698605982262790956335167265807588949896391320642379889770496*Ls)/31828946148080805492928784127380734247823178036466913081424866075863916289765549924976924496997265625 - (5377302045645870569093070848*Pi^2)/3957772813047692694065293126389)*z^45 + (13740470456880700529123930445888883209499675991496120979379196411868321933497291309039201080768785679478750778732293632389629047996416/3040239367190331795549801704654274323406126375425447425737763483683077188471381064034942318649302504085520746513463078095210561625390625 - (1559228268458274224546952440131122424944032651790006277884361179338544599495677976041993797632*Ls)/1061596774444624840740924306809601618748122674235942306468012209796533241350131504347056445403125 - (1779538806472734145167491072*Pi^2)/1351432048971928400686583358075)*z^46 + (32492771385090795502888999255014554384590904789738656565249338044304085949978557473586167764075802552155816502404348587763299307715888676864/7313166140509212958280237788414334864430821146578726520883739478909896869164281164167146374970837129794457685000416477844404357304160771484375 - (305761667734469239064476149373373617798459703373703368444914425985886809333470591981052518529322975232*Ls)/217058190190448967859147254851980034175513810949643428256887339962312148092758119138378505670848874609375 - (1818224432700402278758088704*Pi^2)/1423825146476682767614918530045)*z^47 + (56151321318938343204149057072453210342287610012370364021129255028801761318361210408060718126156052599569000732271820632637123558369960398946304/12854536963438133410063723900771847302970364119326451024119964624945876196850925989582720484788025400241899891086501284402703408394202504189453125 - (2189968367453942946996288414919283766425010836444348419218518647126674431004726436684862996839594459136*Ls)/1619588034497965375564406440049389485771141512470416349301390152026482951153656735109439619236333910546875 - (23451536104222243927689009299456*Pi^2)/18925009238585908452881625461848125)*z^48 + (507439157460262168891508608629111092520106430103255302224305824074308230273976690909962729819945341125081087350346673633338328679421220616704884736/118146049230959884171895686371994048561600616620729411362686594867877548125256860770254783975686741453623301898976033304945247026551115216005263671875 - (2762383312665214802975704614919215948139106410606983847293353592789464039697371163704950943054201022840832*Ls)/2126519089295828538116065655784848394817508805873656666632725269610772114864751293198694220057306424548046875 - (146552293610760458463657922134016*Pi^2)/121802652129890896843973243757575625)*z^49 + (5437033970152535313202087382956378437922038737448449487357596704504163354490453639918750677222732356237213838296551912189642234312650560583518499373056/1287340531193808447782878805195248651319609138958150789554166300758881191311055282478849016315913932057517850705361045705542520304842007223135777616015625 - (2578705733273164136868139645152297036624761122674547353152133121846743343892619667830812200282823759119777792*Ls)/2064736621354820399655333561598779266120077450033674028278155824777680482354214052293628157317241481893510953125 - (27729856879992518157740382617600*Pi^2)/23722727447552568854411661584202729)*z^50 + (975492553313434519091561083208344866135896818443477352086825962678751225345169416652723016048863395417128967464321182793454186751763658154253620967636992/234858297664695642372629587701937851346355445908805480868232831310204156334600351364438073488802556334057970829881318305554695134471339674047757279651640625 - (8301067383894410504501424711262342027437297517006505337347190794981105610983515047832919649949922503262470144*Ls)/6907904320312133541400489834178387751021145740388453434343484768617788204191003786396884235420728038604704571875 - (211459965750571517037168803446784*Pi^2)/186106210521841663773267956411248245)*z^51 + (5522257097603736918521389329656028494676301921984296560070928250053266299839223120451314304687755587325379626317606843739670372088365583147422280882120032256/1351764354685157287113190505524236029784877583806873655900549108694385493874636846509834149020468911190196407601239436069328075792377815652501358149194962109375 - (46003960757547284213392303027199407344656208909771415899802142408605887515647907021287702355214032478411771871232*Ls)/39759544025585545322105797340642233630918575810050091352075992305880174052396715364639165621594918913624099891078125 - (2109370598779773724090514133745664*Pi^2)/1908855061056570059080370861794424307)*z^52 + (1566219521174455062368278196276939464680299718834447219772913197535388904991295445712803335167171890666018155275551829314865467881246614193105247222712758307913728/389752756094994483799880835698032956760619454464500653619723883327897995585508223769326668046880486455305680491043060535003101866365461894369610280130872564069140625 - (358336596861685534039367466613895680352094406118605538166435296320135807226985776304372170930803762889463797565620224*Ls)/321415692819807381914599797927117179429672080905995758605090816905195651355130193165370365189029452299748037869789046875 - (21902467070743347599060037982486528*Pi^2)/20369501764033708622618055031074356925)*z^53 + (707640999625942438700245349161395710047108248135960459062749275796556852261782770235265538161442508983635843518929207043485246272773669912228634156916258885390238220288/178998670588949987135571610283057152963618725063805271372424418352235364548384324641461307943994844613245541085989193002915615431740583005234930546433148946989097255078125 - (1455755954394995035778627860911985539327333909194579202285516863428212339392353296648009928880756777449316506756160946176*Ls)/1354257313446877385819414989962638656459731099786990198213704890580308670463172523195980674209735163691514241354194960296875 - (10141204801825835211973625643008*Pi^2)/9687953380756185295839188951596525)*z^54 + (433695551696280683380551908158557493627332973922695242187710228403738476196352195951337069480418966017603673800836945430042260267865092084832007325863917351351415302258688/111498419842642557689216263129291741124139726667636918252983477980382906292365908533484134223527565564834129563571003849774816947981152741219520249712503051929878092665234375 - (15907088597608381387846111491487307790228174839416976337581653473590290768811398298732360452699946730587924694771945177088*Ls)/15337599995763275048323835793910449012175265623147293498056371346044845199320777798017168955050630957564706218648689459434375 - (47131249316485569147647425175879680*Pi^2)/46227650053796618528334209632872608421)*z^55 + (6072198079734514244204237545693554630698597985134953297007493035849594319667028199030083795052879814718646688518863141790847634735527079672132408832910936009800487993817956352/1586434559881640284177442745486260670118613332084090758792042719512253253926902604471379928174534740091351800442636793661520310478345206707218574533559403066674626321270078046875 - (21270466979182583701549155926362330207389809159561307125843212087211367753639862875008522975429932057066288044938103521017856*Ls)/21243452428417608129074131079468481050377724331808895625865106106920456020784952723270808555256841055138978953183786255000005625 - (3125762708837966232375358790190497792*Pi^2)/3146310467947178016163154880114901001715)*z^56 + (11041399535023754931585476109624686417798670483014728204334196427483671790786924737172187348741693191146862082916040843378943165260184296250473049037113471700760734086943047942144/2931146590770788535581533030541851622342837948569052951968139982551455288373890312103568019924581160574047629186250770604614236807489920076679371526347518139769092474115057359765625 - (37964211634467238179134046778678194623146847312766299377523964065773266640487627331357831362344420047701747515373093381627445248*Ls)/39250073552610533335323545870775843540711053298323751628736555257023295189981882386864301806962705538981781902711411393777641971875 - (431609676365707546621597507366420480*Pi^2)/445654686780329739316184633988574158507)*z^57 + (12944644844953828024534629779599310821840094915432805062406115548125002873866635937521973074446099091803167712864566945684256758546291416881721398034121452373201372318902779904/3491280749340618512264024891920856470842562451660698782207811411782276176018985970296708539585520986242922452002090260005299129354211467306625886724561702726845562811855079296875 - (43707710339184622417922146874581643922747235935781732064401324450745937247929169337689005585579100750524405085564353256620032*Ls)/46750656086564959429593836321220993517143310158752339837549324087725975941683559597296706454984273285132897026470717499749915625 - (150576608897510001227384393547382784*Pi^2)/159419688152725203679285542559607651325)*z^58 + (5316182531315365564809098627393508294955085053473147752384845597163013435937478647292775188080788503176025266418026080425206165957437075553354767233952173519410775052718453752332288/1456529577086447943228602803342538062077195341270797000619951542955178901187184006796541638354017529382723920512269941627485985150934987033702443498645011965476293158635751680245703125 - (17634981932459919600336495419478967342701626544706558362703429638478584554885002713344854423405990961010966784783381786327607410688*Ls)/19503935153636374726549994704367908946032051987179034551132816237168549447762737651552154149630313485898531726076239782260071906684375 - (27724269076146712122538585149870702592*Pi^2)/30084523965733571049628206399680925775425)*z^59 + (6045243801476436750329644057898152793028629966589407832478655006760322429350625591480127983038193178254543175454156382293128345290391867452558691170586137282446491111202636841042837504/1682291661534847374429036237860631461699160619167770535716044032113231630871197527850005592298890246437046128191671782579746312849329910023926322240934988820125118598224293190683787109375 - (4072227379947704687307667867956089846433905308477016104670820297796219355329864298818753898103599013692133474392403408732362157064192*Ls)/4654348161663225787017612372633250998484921496940451426974876602051585663670653303211309512979961172771240525540920857130244432276953125 - (6646139978924579364519035301401722880*Pi^2)/7388875354675820058758927600771875683201)*z^60 + (91577615157496925084790003775007599940359702931233813596524305186149699653922697416709230334768433365315474400046056751288474557385249741624544320234614764230148428209108432426369024/25881410177459190375831326736317407103064009525658008241785292801742025090326115813077009112290619175954555818333412039688404813066614000368097265245153674155771055357296818318212109375 - (667209189747232861863945249165556306292292414022819112684733802021569551032840111804627680048160242847570757578443706397279647694848*Ls)/787658919666084363956826709214857861282063637943768703026517578808729881544264405158836994504301121545902242783848145052810596231484375 - (5067681733929991765445764417318813696*Pi^2)/5770012008512135522806864759587394495125)*z^61 + (1032663910096866869377886033953387044516643253540774527126298639458962698337392068500134982129598820894637249855161608440848955073821365396507395187276977753882908300389762929691551858688/296354669794896822959902157901835755236745681976619190178881176108721223747987409664157436759491601154603513098539342086064342402264214149698762766378902385377524924674285971429811658203125 - (7400473881221793079808604343059741642522746552090393890938504816909111822659040690292246068845489938503005055206081169777801278928191488*Ls)/9019075755460375362965644930208129700967345782022898634509929431027122658140639179909889475942556374501328697089311509957126235203511328125 - (24466102797416107785635698703285092352*Pi^2)/28518629592123768268707644365336322968725)*z^62 + (3905888959940886332512806345301753043993153816680623564101295841767455308242050314149069044166336663280415729064045862226012334660594960872603654505698323889127401632390392627544379940143104/1138072492648069251790538548761597356241302643952593075808374878442277289959830697731713166069961913100619062563414535358602804430028454766783653490220313469941452264302752007902721960751953125 - (3943129044675795782993008602764685603361098804409892061546453736925152417905064575289110113309432578120989678951395677009871136433897472*Ls)/4958539484603756151933493100157716329103259369337264617241389773768158344518879549127947893700020171262635257707110656989415722384614453125 - (28059172223522208504578802163105398784*Pi^2)/33471726593594495805424483917491821070625)*z^63 + (43375660554884686136124994743870896936701901117336948012103405266959806105774712753820867667630903404472097373768033136759858086733532671426832042172901717389270911784164896054766643107246112768/12830294554910612724318357910929789300924375036555665926935439445770457026627731336022119024518024148910173246909769761475429604554602555377552208374187866909099361812377372386504727761411416015625 - (474132263782774694818409856524257851581710867497554972095019764332325934501773842803494971083433376247889566924450984895080881842379053596672*Ls)/614912273310023556214800428492340875519876273354561325445282636319522197836637943795247327904952330865469187382279392128465729756703744213671875 - (1067125502664063021421142768906025111126016*Pi^2)/1302284466576981048301650395777854282394806875)*z^64 + (128406528011370550294145379086919174426252857448622133177667724867923022078293197639122288323549168517759717227511382312461761072781774011364640199774368543024877386625390016674545408874455987388416/38553301615997354595087852655978510878859322754839985980633396159606138616824699243248386988413136247685614444433956686483803965994914776801170944594334686856449179795533889014057806700703434521484375 - (2110014177800933102709302959609450544448855337118341584533943310726699867158135763121178732413351948954649570021510617796762697766455929208832*Ls)/2820959235910090984908111868346388565422388451251009211075688426670434606854520852968203603241073551350781555888039233197707672635075996369921875 - (440155241612233902489875054712992181518336*Pi^2)/549332870138105473203124576415453704635272145)*z^65 + (81395780635916636769187387678397404200805652928164859816703932343373835643755735872854914843682931544079776484443539425482890785521281897758685957362411276918025861886755131474676123451213463511105536/24802991213926069526216947950133375127407867727735198980740633752167183521001192938863540851945673968261056584151982934558737540065928457978056175983732404112761890898743902255129703813706835289150390625 - (1317428649722524124687982916536394117292084096053034229975718883907944452054054417489122111872428277568559751947373121632307105327697182790254592*Ls)/1814843974713929105919312998273018037931883450194827840165465037238233601215521315608144015262264375879015665540885126111793818992114463150329453125 - (1361129467683753853853498429727072845824*Pi^2)/1736701131500136323551323318107935107750375)*z^66 + (384608355081296260988267144095763146726679123885772200811772234176120326101046352528436779283463510597127829954276196535410945229448882466838563657538850824424139807874916259035762595515768730315407753216/118930342870775503378210265420889533735920725754490279112651338841641644983200720141850678385079506677811766321008758171209146504616126956004779363841996877720693266859477011313346929786724275211476123046875 - (6133469489856260245109676533602410552195417851457205027903919504633946036455354940560404110403750461505409249781860614667618212316428965993546514432*Ls)/8702176858753290062883105826719121491883381143684199493593404853557330117828424708341050553182557682339880116268544179706051362067188850805829727734375 - (45597837167405754104092197395856940335104*Pi^2)/59460231034457061571154081286837393456840075)*z^67 + (911351779926571156152008486684553650781711118852308374008830652076213287627840223992895534387353758251657336511177428832550012535502127282772491121032538664955424634984296568714066403810357196171051003537260544/285940904974442697408675898147372276043499569261074926312367666862151719659368097424801353619377207549815721409846949516864079752509807594270165636229729815426274653931441734461717299900317517858724083219580078125 - (104555158891947058158965310186836111785627397916878947238476659483469803188949723576091129199236258823004915252848757878672454180100722742072948780171264*Ls)/152718255574475067164150985492862251701705013227477959116773780498739905086057147272237557003137371753049447873388013338523329335857596714452637818559765625 - (154014521527352116071231054320477746650677248*Pi^2)/205194376873494425368343405257422503215719819375)*z^68 + (22984879408869130832847588452936047943626610914189770022944962255230334705086170458480302578810695479965524744157214759478506218827380052591607369405477097225986803032170780836005258273290335468349447070364113334960128/7316336853461581081551537836915728768097782098146002238668511613290505608066598744525468435215440211196730948077463827603972322744154471758155582355481487773788661338976229591565203916473988036193998244957419489306640625 - (18702716718537583441861102878442119468067397330647731356032891425917223277632400599050372811338028807862049300375091425813991438070889867722997784287570296832*Ls)/28112117529107309297158678544811551918127408117717800468980693419536761256228427659928114829453913376757935019817306272202322185455792557706360541254615402734375 - (105688980906708119244016446071447752332541952*Pi^2)/143821389545652362414232712317584308597113429375)*z^69 + (507415606977348754145491802355010633476737004840010589538651175446453762503885558839654917630189570623608536590329219848249286312871969366651375502700548976079132350298413319861690626293954843396326098804844259180544/163840748069796024220073048085371532258560371309833254765549680915385839871761670726825161869689394690892044397101506564104399505467551877209661689813871154779823304116070006297599161063896257181178339076266536826171875 - (2035798998772055716015108145541409421313965125135387674811876658496705237096378104319841836264109400221361744398199280300627655917474084711665425941086076928*Ls)/3147688835305451620145180223164227820948628708161452562163861425353536974635615452269943359282484509366718592952516918509140321923621560515383998827736859765625 - (609786001522321726526367296517728634929152*Pi^2)/847292595896645083015605572776186176606454245)*z^70 + (2648450819754427863445562423090722111774471548293704107680726270392690256847862624045275369478669547612144554422275548707541221389344738268307859962892507205385766326033651199290915696287533256616939633002199430687883264/867366366651577360380097913642033476915528263299404857398629388778816020847511414360983333931660867917794847356479491690106126805965000935872860599407041338558193379058309970539238054705824229666870879936191995296280859375 - (2096273737740607383368963994191395720298979558376590316271278853868395316143234562501143097104549935951614264443913156522298367156211062572015984909421520093184*Ls)/3332747757310729731796755658844499102997840487171680681198599166272922120448392555939797869261420338641406712469381293182129699730155119301204454886817165224965625 - (671069494675315060042267209817760362739531776*Pi^2)/951834316256259410630886524200004545421133748875)*z^71 + (1145402272087560085675050166399541469101727707834070101610740208317526803383234162821007918798907451033476667129541516005237081221852380251446133925675001648941726457350983467524189278603629414158765584577559963581284352/380423845022621649289516628790365560050670290920791604122205872271410535459434830860080409619149503472717038314245391092151810002616228480645991490968000587086926920639609636201420199432379048099504771901838594428193359375 - (4472510941594420494432856021655082386959236209991321500739508829978084239574303365387122178530701765446564158485910047916939745976823869883217988345405284286464*Ls)/7308657362523530113589376444834427857451404577130878686839033259370443246597352096359205853643465654915365597520573011364319516952094559871062401067581502686328125 - (89202980794122492566142873090593446023921664*Pi^2)/129119013495892129552846784016057481544969359275)*z^72 + (2140717749136463091270547782987388116692811476766361982736354270441799855311332032965452289030756498549193501785676845264512669072921671331342111021253462477626848440111272466312768334791491674955548423644933614974533632/720966598780989348733847620903417392223488816171348929756302600348348658378404074283630766924496080018250057214907418785568197963185528737922614748246358054654632556119115597861976559508009830746885800812762793430322265625 - (1649903037200736390143602699594949070949605351363418574155915384024880575186756882207954604598362790238676200536999431077902180934026389117983414580646592380928*Ls)/2770224794926243640590644626499700798560038339517675399978752598376988195356420375524556402686390583621020217777579621793063134621954705984064487538134051962109375 - (90758457771720003530264989440110669238963798016*Pi^2)/134028516237420585689203620122504028213772027021875)*z^73 + (55498524913809975273131569281764190354691357403094373234021889844528174235037933179911670328161649377911968670162898952942694447480904526751937028913661278326603437412086040567546010001478434742099554861661478662377614495186944/18950942527029885257701890259898474485098010048776936192841212644985949763663976510741877423681543799417844868566812943001874283625013791829789817062265387477506697498946565705274490522224579866410719915406375547339188696142578125 - (283383438744833037781953242297190209206648355885154493953216070012577205530752006033661775348684331082087264361240783998372175960182470430766799810891650035169099776*Ls)/488702334010370556804656027316778323859576095683441070984658835069577984803534089886104481576847583088817113113173175749950846466060417534264179782869586312561337109375 - (1650255144691266112473643152175978751442550784*Pi^2)/2485683711288258080908648429713983186133615684375)*z^74 + (254032882111176322944225073762097047867998834887680680501525137460076673484104279830185270158951839590857102695526338068058499197038089367782852765892206842237052596986086036780974996301641333732769605793731613386426736338424075175067648/87938921160325894326541585674542070432266485265266987097891896204321839223833443368686420225660406557904656046819774917902697968613170690730508820997553666520985367121698413395123293938714837005858283307377154173501074449883910202880859375 - (8481787647329438736624026608905387541127906141382635958737571306082737012588229462611005587478442535786283158026619437084489570572741787308975936685356667008838250189029376*Ls)/15018196581424205144083035281305495227622525996065341943777869265696959700170977285778753588784932516720412831059343268275438224299583167047351956825116282618538998793982421875 - (25534353252317563497058397422182373924347576320*Pi^2)/39218653602413362192401551976320346767288109993141)*z^75 + (19255515668687386809392018963630483064449261865232697231160466616414480676398822850215473559330622037709957294484247381260332335495732996531451291687500323366049037940944573003602793114844471575219992833774660512284333391726566703104/6756736162914014162623248995354749937169918191722396242634798018003983036790890769779978503700376992539735385848618894959869225402471816421860070764314534500267796167629536180954536606893187630108204633682455180445722201297265478515625 - (634938596359313332490582386372839557083275998549759613647207366188064301170540647718365105942981877081126366142127459716265914532358319654847130020240318262062348238848*Ls)/1153914451127484067928008857572454493094316250177897959568026835627887798706951769940741727912787746194422806842823147773756298447912652097376254846340090865811678739453125 - (216941649291305901920859467356323260730177486848*Pi^2)/339683963644935678364314712527734018829291180975075)*z^76 + (457205382099130748793050381490240744366829109505322151837433246760811767324091831612177254197457625404842413989127714768538342213636402680396806995748685430772068399091799385735067418140520980284504736528865463731703995625408301893681152/162604719641501817305893944224847474683578374914532800496423772666730799811931423675339686233315891284039635548696096077054588305639478246930222717461810757732064223256661708510909297318097844328368607423874328611479576605096459800048828125 - (134030630331298431797711962079972934388514038629388053600217078680030340320939696905195902567347731861387694266719971877588648298090130147533972185813807293838252854546006016*Ls)/249926500254890612118915470228189135397451104180843956224396252313341123808123679339820148360043402806481199418048627414249608761483245768640799852829083173232074573003556640625 - (713623846352979940529142984724747568191373312*Pi^2)/1138832226586551705952745006804178878361721347555)*z^77 + (62788803708872128513178302212011389700258694327146403305858723377355539523948575967739606622790511628440495262120444556903381583041277633739557232869123187548429458120997346228369254868033709536678548713498663940969976596833516992124275392512/22630494302587428059807084707168384670251537096427542822189104390740439939184444716006899005271875910647343357638806386897161425888514142798339594039074159424209975696476879573973189798862461172207374683387524512328070364572345598393843505859375 - (12870573224242011173633958560925648678654908617347706490217889433149007429760865341820198907671070587896635440844901562233929342246830088203810719416802604821584789921324859392*Ls)/24616768360146845153457253745975507712067691171920652677164053959093193366350763537618864920279125631976400995472710230776397566449462272901746924918305650885301345433524943359375 - (18554220005177478453757717602843436772975706112*Pi^2)/30170883939260261529577257542871664777419583327875)*z^78 + (2540536344725847553848336203306661096578778719648343805292227002668154236532022130675876099505830342073091944207392983042264635678743067012285025476031016750912145180144754060713165540987419241482033790000604164509959210945613760737135734816768/927850266406084550452090472993903771480313020953529255709753280020358037506562233356282859216146912336541077663191061862783618461429079854731923355602040536392609003555552062532900781753360908060502362018888505005450884947466169534147583740234375 - (514629613200670561756616537630568745474302967657650152368794911644740102910500263108298340268500558482308042741470191864697037314878164909161748330303603894776195954815520473088*Ls)/1009287502766020651291747403584995816194775338048746759763726212322820928020381305042373461731444150911032440814381119461832300224427953188971623921650531686297355162774522677734375 - (13586684410714385087734353286174468950795556487168*Pi^2)/22506759107567028714433019480070887484273574213401375)*z^79 + (642267209261109450759525397938074600133431370655750652066362915749860762283319864168822187871840918708431711448560539637737175127899452459613613207471487395190031612353091735399573263356519077681102619781311469639458102945532576906461869290553344/237662218238015656994371174011152780323457320938525422212512518725214565892752297772545023796364487688488307464300224845710146843048905739933476939513494097393135420482157835445927300240539444021782962157123869924967633815829548853532373949462890625 - (128595145643543992755766417029385545355406678532453202079389344177780252210382834041515023666681516921250660444113935448134685705520867172467664797719186580411474063952005356847104*Ls)/258521784637067861109443299232556785491033168731628991465194442670688274848649097134425088126354194654783023768597906742152187757485617152546588813074200473361593972407817023025390625 - (713212799017480624083398198365546113592095080972288*Pi^2)/1203301368926963623188446953482509928459202371745291113)*z^80 + (4264229838005840643961744777795873110250606423401138081056019403783129982836078484580192055828727891383881730876275850337266015070842671129157967943037280721082847039170593988477589719895618778628039593885262277273175261583354152895111513463043653632/1598559470051656589362563453881327619198473953102009241283671637871869799782063311337861880758038470868302411168642589782490609998167087061914584251088308642868759436743029341572292574158086507909703979966045578266312070377979276560958803857152685546875 - (5178266771871817802378942258737171572156514233631079851896465890320400734877964969679536497428967671525160656227684807907713279526624966018871647542690722795933344971092229802164224*Ls)/10667881730058491351044709702492734316495561733503904304456779653264571543787196272732661926287634551804756732007637282005245593549960959127503093840769502147609165128077340100903515625 - (812229534946649296791697845782074288173784510758912*Pi^2)/1395384532122031433179713545355803948436787793277766075)*z^81 + (5728146116037723989247378905930620132211672333756523509510921640992265240588896775399418128962310484302427895958354907293151242838881465724646904014495293271964088542605006239793854494843736248105931919079265038744407599515623937405625127088475290468352/2175196956028231329174287243622166930637705662032802370631690580845667280508326540584526629695916154215467050927436746438828565688118505015663812513936218638884415652054381142434236603652531150642384521417722558258570999882929821555470747196333364013671875 - (6877982954837307905841307452633692512643474573690343686812518870476307217703591056099999651484235927611770537295452675233966666857003416620662381641455637465125761450655095765350744064*Ls)/14516034155265154917212400206661064919017929834598898894326780393135173129793541369514114005318974671710028466269643503036241601176770614125762441568226432798932356624972646297086212890625 - (599215671305670196463510781413676038058932342620160*Pi^2)/1048007661805298706138043988865323974408336302658563489)*z^82 + (13330391458426868956734127650819328561931871056869812313299703469528058505361426363472829961582504957644732707740985174685411417993527125062490839721172977470054725893082010244585792209576029556028205896998200511545240385511082529424266752477451495240078721024/5127159670319015966031948248052240750292697908064443270550180441764172449680105448285411263564470109885070985851922747101070091987397294952479641817588303833456763598706017312240861682442744707893470591743932300387821568798846828397470465918516705316667236328125 - (94788315254629925204721189385656420038100889146070885687336890021886670875747027355118357457930649684830036320365115525540644907023876220186516728317674263151613682296009901004619570479104*Ls)/204884812149333359146504414323789210670953861589948879266522578281962402067851826646393400079832646748287369714761781714906389774788697153866024320530404785998641221264273402220153013853515625 - (121304635898464942210905841115451490631442401067008*Pi^2)/215940146057344037519758569972786697421273517150992625)*z^83 + (664383132409269782574086913371442392364687853132422853281668414327522323164972983976380427282434772506548251644803292685238276863447497935377761980175072230347172302191184661105840404062055362506548233165370326691013053300705256235244801736471071397802672128/258794911729852593278088698556124616797475848351893842950517877432734370535466562324755662921917958418352090194962495067224986568382484964129712808305099818612023012011269048964360001912025003999978365656374678972581166345851553662584866200466032655560791015625 - (359454865169260409564721760128996481887657070230769902450085512873193609196712447846540602015425938231826194218736645037112062085370986479359405076600854421531484718630886378148384997376*Ls)/795509379077609775773012185753097751969160796105036483964272964275928458959392552248682367427386096626099038924634043343457665479832938473974388177183255963845306656401650644582198072265625 - (23945242826029513411849172299223580994042798784118784*Pi^2)/43377107998249824975093893267196290712997723293126653625)*z^84 + (249339264132434823329726077717265041155822475476497289792282248794164181231673778732056569512596218666390759213185141680997622253640626731259352085050354159557389738000475943660807408995150302144520525372331592542129325939922502518583842656502994244331387106623488/98352494369963688329579322554769174698482367724079721926045093703617968041348869836065531770864207363768886696543603967258497785150011462969316093819096107153495170197413280918135658761940662527505895724744414283410032511361643822032770958138699422781868770751953125 - (133458824683116397987363478039616840264847658365987738559915841499387672157926303444217768090932081940165610434550339634048810851822483055507923549229623015287969063192040182156272299667357696*Ls)/302325618398001606717062543136014844098875153999051037435336404482530991521886063024986967117800114334164039370282311430495693382386733417925248240029717885692700884436135193805443432500908203125 - (29417104956196413937603768312913344619634610225020928*Pi^2)/54217482559030431753644693776988626008691659511544575533)*z^85 + (674159437019227422801171061353535339169490983927714017541624797625405764147411515785180546866874035696294912626524292416200825837885854820445729389036384658345364228581234026525988568417912049641745819939364455870757053565202525387805466570508315195772814820212998144/269258785171968915430919059131410094796126896485620058688297074353301314364437657665260019723785266463913335793039314519424333693788413785174125613864793668323752651134053555025324101913304191067221260830397920822019461889798473858957378788157914676654068954961669921875 - (2063837507824593014474708678595236432991695016252998344601300442385154304755717035109349681397887014814142131340801327472199342186390682972771999362033952575326233360425746557941672864986955776*Ls)/4784244320912251782575282756262486067778633638555525486980587101632858651882001620614018563366489561253972635430188453908634949386079671312810866334857876681031624693704855694840559869049255859375 - (8044105011869289661793081319270421740186252716539904*Pi^2)/15080992355738713062979416326649060054477974723660471625)*z^86 + (4379047837893740759578705893694874264510143497723257169360712794980304413676829661334661463881540722408260525432344152229154691361716941841023198970779894735939932649910307730038466987492348901935317723127800394184683535138179117328524372999918934130082152421106122752/1770741271943736463548162285420849638191277866050752602703825587495848545204553068882375006557898180932632035880332437849416184636490307404962845785761081513360639355980105891422697911597345295934681690682666129543822569570842180303980791537885793563217645590511474609375 - (13266745790271533358082129962230798190073450237396803278012804791083082417252631054502633923632738734693333126581203859241315869755583909674351127843411762959360552016905389719336941811828523008*Ls)/31462887529152000639103460490691718721598403485081904064626028476255499016071291445909925034947111154059376691129564462896687967637519020702475401758794410685602063872394001737005652340791904296875 - (2712547038886155816186039049521421284481410799763456*Pi^2)/5172004029673121336771061645286848829428061198426695225)*z^87 + (21423275890977608730714283234624081782513827831770200803727072178396856365804250826363015370214264476722061830582619783901324046423492000756529592151623839688154525279525220935420351332415330178338611858476653996471805425173828354916903564743016728999202736759849877504/8769718631405145410378843255463733583611348482852146289280211308823313150756146226520220882280815892128806090743306500495329957903250415724974093950824644807276209932976571865425456455460370181052000626187275337226915729929902181505485896430715017133247865315853271484375 - (64240653762971173651292814400419785073380613244656978632828108919867276133653397149741889973431849422804039612882206118825214797094893263374382784088485863171039743946555474109192843689791062016*Ls)/155822126774812082216587494050738037779299603030860180999906773441692254020305644987055873789678775794610272703499384474346047523517040841660876199224384966755175438862093613345723645782657138671875 - (12834650154751819188751156352383839412806940148287668224*Pi^2)/24883614954859886500611770649484993253365297669342591194375)*z^88 + (72215211554610999362093721629294556772627986990552850321745796505093276166020313734089788603350290886895540914912555534861472830307468446490988124208350734631939191776783909120782796730845634292310098329117109764204479858340481067656276629958238604589793710180732451019705810944/29923309597275501822920141498452278589171012957444871843728121106782680218708565825989342724529477566551760380103103233317873116763505059433444850963015339903165422285894129342170891875527523903460974210791857099162610744385408557511167840398144195315414087246798233935916748046875 - (1197580525890485755640665168328183945867494718393742883208819733671265448982339163239059018786522365940023806756907227260749631473218485421200501634098461977083509143781955730278200019696595091423494144*Ls)/2970298274715922431967698229355410557779492137037669245093395195560555085737187567558510727301173182595746362955607088186475270056692366097103132503321858273637904671868261215552134296462993458351767578125 - (288767655860502916990195093342486774997659131937080475648*Pi^2)/569175387089568122215293677319068370488319403740583261606875)*z^89 + (2112754725210130296925145389466828383171911265255528124014599240318047168840421238333676236837523117972187935632572451650470445907192470140015296706161093124096384020646985809634190192081404181962606801322567550935247076300795602792727620913598279516013386664896894217929138538283008/886071099240855078296396933576455459725947040312988659656277691875071373114218037670564755695084173441922102773052605583653023507878408252291294339221473086289235580958140011325100941905499070574999107651186429391835488821545700635349885700014414085255585663041239883723270421142578125 - (574958687398520693918258996779309173363168888990587296461823204499959990665299545608397669392262969443848243297650446031771974564595794631201131874049960254469488827409610298565725780872481780929977647104*Ls)/1457812562456143045705716137829287753354437409205625056657457438214515743935319856591299613623675321321879704903368134177611279883356340539766643096021610001454242258185707106801730366160266389853511611328125 - (95780971304118053647396689196894323976171195136475136*Pi^2)/191896444825728052739312614046716031070286173067324698215)*z^90 + (159486625160217749042470228462743653184006851923836484906792380306033895882999788524378867111706615462803432524080235620492162466528740925976252392577312470416067790938885646116042978291557458232484917717436531442393305665781745410700820349292431156965375928146369936957114467483648/67692458526905778461880417655730079842942748814036745010378761648833085299672843957465284347899472383685108968424176196051340115700320136723787960775501125258777795828076774823211023324850548318342102282987331287103673443022862035586858580706911950934950170737272000852221510986328125 - (42977661855294180020726178662930884313727316793682256291215369664908090788645754137231619899200222914807809082126382226135917141038256973916722284438379628689469842023077135335134686016339705642325377024*Ls)/111371329579095495055913243820953627399992614972473715702224289838475195562149821544447236334812311696275376821206506421722156885521481828884428060071571387742025600479761656409930098554327274548415955078125 - (13265664525620350430164441453769863870699710526401806336*Pi^2)/27010368531090374130104423179254064347339198019825307281125)*z^91 + (21284961016792612207309283242942815235290839167240959589344104868840091480702520710881635555324400151820098038855158205592854328990299262032619907960461986401199793563353478172372396471912452448232722500374327808446936052367589830082484755455500152637638665966277330104599088444443983872/9142057828832723158476951370804069998232452630756223821844072396305654871918403608406001226987415635229932206711030541861635366847394344064933957416533618599812803089917804309020888209434810693246044054041282315390032043644315625994366692446544369811887228025942406440312314815147705078125 - (631161179787956557793077065310279296402283583966279043628130673694519007549000000860381859145264646626096329284208281159119223429230522045641290738277055350504265727018303613487233513040657145111225726664704*Ls)/1671223644968744508092287713310644790986802224718465907342920881452266809580112115597512909235454225969304442573352504080916374638454636130957699065773990909058435027025327795001792372371641039185545245908203125 - (563958359038647099875871705991313779571695996963565600768*Pi^2)/1166776437526197685059864302151996835589389318771712716075425)*z^92 + (678573589224587133494473553752496607418859195626193271952853099218639249866467919230778500467057747880374110535323428816513108674068498729569471564507258344196828982784088489912410916099808424341239288994192376890489405523224176189250583811977531885934878829323008925176242833209688064/294905091252668488983127463574324838652659762282458832962712012784053382965109793819548426677013407588062329248742920705214044091851430453707547013436568341929445260965090461581318974497897119136969163033589752109355872375623084709495699756340140961673781549223948594848784348875732421875 - (19930337125477391599386022536677527158477699828628188500542914475969459677048043390286025529039080184915696349142007700066632712391816200341466604427436573376866245428473004545569084042230809293739836571648*Ls)/53910440160282080906202829461633702935058136281240835720739383272653768050971358567661706749530781482880788470108145292932786278659826971966377389218515835776078549258881541774251366850698098038243395029296875 - (13444583380016442954377778469189662467887198318916741890048*Pi^2)/28258815383373830509644476204565792245934481159637474991316875)*z^93 + (55624033533285030390324249574344572126428799105535848414890919184088132854924307357490563242822872071962527231917790541566693984129513758289186523145533544005091998423508381334820225883643861872114410200048959039406189181637355046241953792173948659238323425033967622067188173585252352/24458042739583014066772620730653948841796793137624679590046892940405643137792431879953864305388432848163224006300433284713800443570830749743005418830388429573827201408741762119857544129004928248007429500397586909633943388512379148725001586392082902162263254842281450983985154422607421875 - (1618407067630611067231730008297238941126671759075244448264638493343736603693695601902754775704407071125254091926142404544457003886891528883717702790571631335630684856022064237593927907499623249886853464064*Ls)/4471078623801075750362457849401666200866740785808510474451247158088089317297233819549885362205983179865493095002455818910187659237527985951184577221335876957547113724900727085923582747930237397005856904296875 - (72027290420696776342842310276064531630080738742629302272*Pi^2)/153779369344162990708952424745711589494855353697419708661875)*z^94 + (300394707184069276013195963058978405206474918530176618190491232308783837946763649652824257580749042588913744392046979305202922754605963431795198829516993426429688823114564621853448057815807402981180769900381677199709401176041610127909592541847757417275176699777595838745339260365512980299776/133624362998687290490458977199158734388373316213448623733677144638255098815374773977774072319971507351493325056906184647399832443769225365179832917903527783933368165968184425765992369127825790143096806558296781300913535546098817485903695389260232653825800809334152291135679700783593699951171875 - (5037384819307824004994106118771624531095235803862169081769883738590445563015353416750673751399464026190108330091771112311516044622228045605438740107329813951575656398959297217692376849836327316335076550115328*Ls)/14210206158592227919785694503668231364638013057737415410855922343941810426849636417626989703845152688861587457393238717142795210081647857626572467659092992037411433297624828040313246143412922160261655808486328125 - (247498029849841050624873044884774933154426368232651751424*Pi^2)/536657273598653120307523106591518635647965783867587934584105)*z^95 + (1854341003281765736812809348930362795533454026724064959156834132134062627936405104130213554582985663147071886509420616625721385822766713012495686747622764410467392016071224499335207203095097273926901702996831876283526323152713258953985891508671449691183370694436282709876045005304740365592537595904/834406960149759567386437403885156974204059259790609118753800247000074250426735750406758560223087155068569298376093251834512229572125993550208114093620833216874772925683921876856922877371169062154221298517223064671454369790714266678536020295325500642351970118712277278412868117371182021130228564453125 - (1436830435398304828898466689633755614534961383545722907252501045842869576623144414899597873094316943822188527174983267366467611293823238540526690355231720385139218779815781233300672462801713896512276680552885518336*Ls)/4137879594260658690677381836795414785466270976131437254929615409359609658625435886201567118215668626173434077597808209447138194324417895182824822926929296534608420701710016061941881557507786324633660532799083657421875 - (7331654826931643132160202046306554374007551159133992311062528*Pi^2)/16142948932777262888361577003554320292866170759728082621142425125)*z^96 + (9028997991864814634132564776143133289563050506594086452635142496343971924225209946458228657238870856118938952892870315488971360450221427866594375806385315594927849918122803685028330655917870666464129857628844249734862544016255048689998881451983990029075513639050013258974046130878612587574759083999232/4109454278737565869378204214134398097954991854468749909862466216475365683351673570753285909098704238712703794502259265284972730642720518234774961911082603593108256658993315243520345171053007631109539895197323593506912771219267763391789899954478090663583452834657965596183375478053071454066375679931640625 - (6933082852715219755938435680056716234863023277199340762300222624448635685187988547864180077728399049350101004719158447113867390490240224587538650165117407582349653550558541161631010421103184847437215114658761353986048*Ls)/20379057001733744051586105546217417818421384557447328480528355891096077568730271739542718057212167983904162832169205431527155607047758133775412252915126785432946471955921829105063766670725847648820778124035487012802734375 - (152219717083127008523017893512785910590482119528252836937728*Pi^2)/340282851834203052733552083706714172336009621145614417526825975)*z^97 + (792207043137235764041595928151238108208122057013107676977725510464977027713548683257200153780316500238334758267964122827372257543889009166728352129842231492050096565717264623253709205941508282622141170467034402957608635810482115588810296277367341641649249623423173886739507865768761036371513891072851836928/364671180491050375967193985887287937431294095919752388518770148251089205953295534739322217434151849333747936952607691926939565748232442139503977962087199640372416873539254786478017335429034672729437467648472219784202292331344209490439004008409436659366594971256421381804401902274712070015687308553416748046875 - (21422985572086714446690897456447437453178927321669830044157686715762954395021100145715064872513874887323912552643872581619640865046636557622242424993412133753285851519036639367352312593714089831183498489960062710135652352*Ls)/64258885353914590467755241793277570059163778031183325851481704816217104967712485571854313075379997165294907561990956969573419501353239570147216805425119963679426934196754180371175983914880170660552586604285395226068037109375 - (615155970067894714855907363474351308778030833557475382263808*Pi^2)/1395972093348052000894703763952006538591683331704162302404221875)*z^98 + (327654929636395226723871452906189762621218539634483118480695616419963150895302958502168961691594508731378433897373488271479463717395646202926724752116436817151118821000353016408473505649714135990139613239115909204976064843399148062691804628098730062234509638729979122347989672136261303052779175239997075179211587584/152531657269864875151871345698211481094867671414990341531235224909070686691915692712041777411221058062165858885418180850459595300746147981712839598439257640025427996495676620182738749774328772980579806245392573136048979817901080685297015495037478496275422612774822569311562738445505004700661030010233977440030517578125 - (132403445957236783728134524142059308027141689755289127781417877141462067413237579976474769298943899755071081054149084942577234577552716964346615092352741024378353750658120139672917184266622025417408199971332566314589334255173632*Ls)/405191113731769509091198627197768124910602473210258991123918194489460031142420887013865740242783445909107305436569318045241382107510766188860193671345315154875014502809214581653472573957596752219758787098958679954255167281767578125 - (1889407622351390909914572616385507591246808988783674388381696*Pi^2)/4351859365609736531578764675307779381667418738164219107991565625)*z^99 + (40876504963339023622167483950626173722999327801732165169010465984952848834386279195805458427479375611443006444371434097535852583127512000776265334224021138765156281192999431476227223162514460754855592344783639388722009505200820958822342642147018011467874318513364969110917328472523408827001011804580667838664015872/19242455224813722711466846688082063768890998547737243085478905296221225090364748926749885765723271940150154505545062814981056637940283283846850533956952502280130916480993050546130119202299937514473144787880293841778486684719828640299008108604728056453207160380823770282381760850048323669929545324367978692434619140625 - (16374900741751594599331571796373756239056399393347003599274755107798392602780442275921240642903294509067875627956758015151808154739203157354305375909070961563831290020924133153523299959325482192912578926417267672570835798851584*Ls)/51116417424623230377658903738795363450260619697294211187940449150978034697966942669441524153704988560841229301228744738015066665870588965363901355462024373384232598815931685685515001637727590280031108526330171932690651872469140625 - (610636456818416304705945595089641788958437137637461277414522880*Pi^2)/1427336064385152841226259237652058417248600266696064602265161988047)*z^100) + QQsum*(-13/6 + Ls/3 + z^100*(-5698579351825871294472876335734233108406084874107655503764977179866598229667141728551443225510776021039333526509281420008130979687252607347675872061403382904460232385874342152816624551440861313148584897363979366784274901499904/45281006281301433192571129651467788296636281564589726174427986283888994469357633666483559584234577669274621958770637782986760679549578990674619801360458368007381637869575357006906814539937834862266792869531345999253616499792297265625 - (725722227527174100308622639607642526891351176669621576418745699125632210455883014016742956042255140866521619483259280177713254092293762187264*Ls)/171083094323634354739976612117697240162230081703169106988010530551023396519795015750855743977424974901022031681921161389422110102762071723415351875 + (61063645681841630470594559508964178895843713763746127741452288*Zeta[3])/2378893440641921402043765396086764028747667111160107670441936646745) + z^99*(-70214628877661744120811608410192283890164350556095977783821027124912602508207505208838135914606520250381768721980001042453640465082447225237070729488565087291764058380227932599618996573937855559768935355399951776486525696961675264/558002864409000402902307821465998406698762536944410015741437082768242539987317788237839996189245580782038489072389887806233490748626838995495982811588130585808803097326167722905354953137095003368157517271524461718803189794576993701171875 - (4535390327223017661852353546899881863651513604524801637974700782259658811944608863769360769388809962619014263275870901451596076867451715846144*Ls)/1043139218504725069348113941845806846830945031151603388256366728584309080006960337030113864442668940464311383166354999778544450906679781468230859375 + (3778815244702781819829145232771015182493617977567348776763392*Zeta[3])/143611359065121305542099234285156719595024818359419230563721665625) + z^98*(-156520947398894133461363287595118811926511633273291117131617574796226694364237818748068794315310440775484819931655223200743892301815666083995956992171969024995681019507517750025080467164991567294158166029790514403655198703616/1245166315423027174679159833978579041751358113426039929628754677633265511215843117822690863395450316685239313593632394404048782907080398504510448769019826523518166480107371361440874933850295493919102530333959706248036665392431640625 - (220059638261450614295687685156198825590480501510429389182919174862778333662943420921266217093039031169945906101716241140694776808631959552*Ls)/49368790124105259683933377243752734490656779329134293843350402184090584112055522349777626861806656624442257090359955007446305629133460535546875 + (12554203470773361527671578846415332832204710888928069025792*Zeta[3])/465324031116017333631567921317335512863894443901387434134740625) + z^97*(-764086626045878101474564344384303086320747626045818707980651107932206264712130684081587416725914384996322950106597177402750750866527801883078925900529700090763955885039547761002698561554547276944165187294539466965778432/6090694824746732167702527673980729619921220895528340682451544476845257731530017829202243901702206843561540468509630801949162801648949352504686420286440754967605246192687749365714736477351006464757772364107766122174654326171875 - (544544742623930315203551443340433550632029565029168762763549921398725415051073749566112244471650666746765848389350129554900168648922497024*Ls)/119130115666308269850375918354020417600067263486684863837069663963820595430196290614890534769042997543000863591913821078269929462863757533515625 + (3138550867693340381917894711603833208051177722232017256448*Zeta[3])/113427617278067684244517361235571390778669873715204805842275325) + z^96*(-4980957226741266870582506329320849017275188094603179537879150702023661144220514979550178833904729326713096693896881425366170764227065170435205352033923302911239409396582899828256434695363382878366866620464377370771456/39826366965829844282498931637334428112525401547844260577177935632389605032579560953409998238580122784909722645915324399492051871188515468003031926327682266518712492780336105343379770161739879511992171737597940363045498046875 - (2778041677264973514094901677240526703657042926517355057043368096605622716711298785851255166352763879344664904456125161612978376696397824*Ls)/592504805395677699609622318635080782813235120658792585355881526149341011984260892664942925324164013827159091853337468317293911598102060234375 + (458228426683227695760012627894159648375471947445874519441408*Zeta[3])/16142948932777262888361577003554320292866170759728082621142425125) + z^95*(-164555559338937502396712107124112174523513616263523807669004040817828315070863181066295199066294504121289786376086995650476547165497341978279931932423157145907835138775107901386326588456899609150330834185938792349696/1321339959760173832653880869509100282834898170154221847903178573597694112926764592115187491440749712736145170443661999800728205964640063982314706482881716971490746254597857331538423568243792604946952682207388056737685546875 - (260417536909761174847155518014422844195143324909417163213510126427410987144360657569181744164326300499112505891738368195635436398313472*Ls)/54134661968647475851303012471839405902245343834131441864540509924476682727604370413029322219570401263329135236835542631187606993735541453125 + (26052424194720110592091899461555256121518565077121236992*Zeta[3])/894428789331088533845871844319197726079942973112646557640175) + z^94*(-119636234696959583917069622343475609689750818656085820169781897238047523414403643997024298641663971287942977836411146199735016472073932872472619575402903909709958080217026458104323924741745157498330651427864576/965987781434961275571321179944721227887754526627004996409035193391534288546700369256808900466288614057637144890414510851930602900230903747638095137881327876408602151255820212242411150500938834170168853903454150390625 - (13693303135100467001828780913095375840497787077367225255044439325637943123165368339454933407046568148155673461231829081246803165184*Ls)/2773640231064623197411150978143751275783474163867862183417054383076757820993650569827318723468038878849709887424285969265329565076953125 + (1532495540865888858358347027150309183618739122183602176*Zeta[3])/51259789781387663569650808248570529831618451232473236220625) + z^93*(-2397957230808127236726707429035173193385844094710104394730280994455896291341452892719223655946486940715781520708532031619137039360901311260979611343368495459170439370104930493329804296693564168719056551018496/19497519340568418790941846317241753172007800858154966850941209051304325022154556396373371171569050085006080362041662367368536149471506321816219878471714529745955448517713392805784620592057727627001297463270654296875 - (54191403684233237496297383326754069381755830035906275381190225567562339533113807233367173270210697201555633624511770164129144242176*Ls)/10692794538257858015848573317137079525664388181473137108496113668789804583900478374779314241083591419509614557277919207865816770078515625 + (867392476130093093830824417367074997928206343155918831616*Zeta[3])/28258815383373830509644476204565792245934481159637474991316875) + z^92*(-276441328103795095154415049092406562080363512636600572477113475167592703085424582933459394883796480502191886260917444370941941615784082042297963561300659986236451403004678274394872937146233310665707538612224/2267043688600877248408362288066463980435510783386197597550453950187956000761104500534157252979777027427809222979072902001350664203522997612267066329258035461084475018212047245778465866783723684155867738923544921875 - (265393859316365654329483721789484274201070250194901887304670029563294763195087545807934291359679279652548675762579653701798985728*Ls)/50997670171794841327231340518468117939221702982186579127346908040929066255382812070586967347484212283921385590431923168113600417109375 + (12259964326927110866866776217202473468949912977468817408*Zeta[3])/388925479175399228353288100717332278529796439590570905358475) + z^91*(-153707771090866547482553820375953707338445890690106707026831336980239839085149593882452212881750359601074019056426650038158764062853274943221813226218200968445906711857048524119773668915577719824993763721216/1273619116959975752291818429751625001789327678907520318746896914704413996692280519379445066025662261609478203014683318914663659118403570746321055573924177756930345012428718526293164568144765263069365619907939453125 - (518983706793940753030540558612919581344248899147776970327257476164934532986069152254089368639957974699469728939014689617084416*Ls)/97093241092578980611303636868966980348541489599922586952158792778149147761996871075298550429756794907367222677208624742903031484375 + (26531329051240700860328882907539727741399421052803612672*Zeta[3])/819314512109741348613167503104039951869289006601367654194125) + z^90*(-89559721932970718637032562950180499073926125625246981276010723656913328191798604213358969472947657309513022207308711042106472136518981085281773220295800774278534796634733495469335808973803122885155256008704/751278721388985222234926384630389668961425465607750095513525548130815597232509458418995518453923467564893650542063859421525604834408685789676446884291915983671976090719032149625682824853620885488570246895576171875 - (819465024485585962280608514306200123199181960067832936727876831999865285463251454419195673907164372919454431590510044499194937344*Ls)/149216216823833501728913798093562708323290132907795983932856175114545709080289904874915984683257747601215353174714154980335027717796875 + (95780971304118053647396689196894323976171195136475136*Zeta[3])/2878446672385920791089689210700740466054292596009870473225) + z^89*(-15901304793996703208414539101206777621791206261741699482698085794271527406301144087778702520319609305838244300413922965827491186961983143648461129724688094133979786274091610434559913818069397814526420713472/135340597003791577906648392698159185718817210787350865659938229856066184886535243709291451023038454542501604675515696557742617772256499093143130953980767991242865297865993064856187160684359395909978646919287109375 - (405185980608793692746924916717124164979253783506571440931014883920765626267337744373928221291116934276338966349199284457640558592*Ls)/71789698044253466619399011912441074923892259239317383574253683679485640505485164497910398903206685410420786452553139423896039707421875 + (6489160805853998134611125693089590449385598470496190464*Zeta[3])/189725129029856040738431225773022790162773134580194420535625) + z^88*(-19625771530150342241363261856888447714045896223118127179016113589064272188715430391839844041723073737844370860289420316683090781217163138173720645693934202856181512072515338385791287345821542250446848/169908025536402168582284607643753349148156094139423742885508741012999074006194150367116034794127136045354516935108065864991927113584430220151542714964150465788508225785664754028952963178947501920252392578125 - (2250781686500763346821146858920494447951515319636112150728013691306648668815535070449968531164279064949613069026080150461087744*Ls)/387911063441112168607037342007604618312574286461007051066029861421542226032917226659827909804225305174394389792801251212843636328125 + (3208662538687954797187789088095959853201735037071917056*Zeta[3])/91239921501152917168909825714778308595672758120922834379375) + z^87*(-13381140016775940537830291352757420165470063759052258578436537725109085106394335930130361695632197347796988426317306688655079171092770031503314846864552508968247645825183411689070789985629013803008/118168460360778036343926717974518045151577506033371150669578319420411686717161210641229479919061102719410560202045760869286180553338737082122401457099930391479434285101605004516801333982759830499228515625 - (238036046755151479476123186348832678330302414912781470101556551529900540598697988334248917171945219175011363526384050564497408*Ls)/39893179030676951188742636070094008829758033623631618516259137445911170626447840461248978280873822388607679737178786938940105234375 + (187072209578355573530071658587684226515959365500928*Zeta[3])/5172004029673121336771061645286848829428061198426695225) + z^86*(-889141428532585479848656500425319137360043767606055212946856774772886171346419481227265274167600871002159750455404555298970274245828194196437702005713963120254619858461165703022674670446079639552/8035305785523358797647577524039314537846587448131354498775940357740943255888637591877965667823737045260690930247241564935439199717149320758361798389715523911476449779941584809434039719663641939775390625 - (88940859321610715804286923510448815603425871764131353087251580675002995856648252504682495546716675793266895631293612032*Ls)/14490300560836084960334824092100306803844975847566372013547911445878477009224397222330233498549982831144500648413037994765625 + (187072209578355573530071658587684226515959365500928*Zeta[3])/5026997451912904354326472108883020018159324907886823875) + z^85*(-2466214005944128433542289810249504771316569933281386845251763208212538786159887339183745921026695764576051356164908435224317927539463601396728378023616151406475389230065567128604639430967581212672/22892573801899368901156195442139742034635346982426617054293857814272733559534808794117655654554837899363663374464021037851505516605561007830833536552517725288628591129602450404689583115035553076494140625 - (14680603179994012332897505365077014846118861474874321305433931353417094299230462342469932965496963250973342300303517548544*Ls)/2324342066533324063536139214353770927694370481630694571147721942853347411085369894806647527471563297947684334399440577214396875 + (3460835877199578110306325683872158190545248261767168*Zeta[3])/90362470931717386256074489628314376681152765852574292555) + z^84*(-37907492044490585453203718011811641831496851042674056194805486671408105620299565281723701596353585297044684533289758396845496310741651166167693294327160202482861850468504231188717305776308224/362980226094417851445692434480179196293275326204216554367006014306371823205755522964283258235862540410558887298741783026566546535558738673487345999855795695593619888715011304913434126899742353515625 - (7254034827017823780485620601232025716025283886151130159246868235628491109652847308129550548849127823825930175900289073152*Ls)/1115764496093499857753545001907248352441155187680670272841823867989863467217580060459639119392867239895822159061587812794765625 + (11972621413014756705924586149611790497021399392059392*Zeta[3])/303639755987748774825657252870374034990984063051886575375) + z^83*(-246546342744989832417488286072162268906051421609771743113987599380813090468186665273751910352949037868825068850070188775672580146351335986146313610387235390147901311526655819713189056086016/2447506684825440308358184847877911190088136918123931631207278753407488556086696109157820235799816221290406698450302376262799061544293132654586480527443785480127614496633487538290666329721669921875 - (5033540209879253150974403273201034371415257272738809943432875865833712180464889033162739759122786783502923285070348288*Ls)/751893888418597678955946049447212592928590543594031925092478229910790503674190625644964681009592435395256498755625580390625 + (2923003274661805836407369665432566039311865085952*Zeta[3])/71980048685781345839919523324262232473757839050330875) + z^82*(-157948806061266835873264479753449849381912827899843490862595376297195793726509915155118861078384953544480986835393597667181135434590385325834070026718200020704384757987362814920166503088128/1635207252586161048122898731182827352387058659229549368466039489118687400630058886551881135868731704503002370048220596896322097465196464479441989157344795376506313338617667525582432798618998046875 - (2666220132233219445801923990657690429303960497007445199555767762751383410186711868942576327606653993253434678755459072*Ls)/386650898276935680782984578299099159343090730632030200533110802948208106553515221137441983892645967300018082583209617984375 + (14615016373309029182036848327162830196559325429760*Zeta[3])/349335887268432902046014662955107991469445434219521163) + z^81*(-2755966270233771811812874947399223310631189187714794591970178617895046000785208485459225825903591183561353009344732333308710747000410179006266978892940808728433502725384460327797208907776/29965602978760377240813654611001937782275757140280788234216206350253578806473084761368637564617170030193268746607316043804415647830036618684087986847942318339735657453133848926722165507994140625 - (8407683702456874139607059212380984281646757207779593694538567437862866804539825438369742294316430446549530559010308096*Ls)/1183275060435017810310902531596701366695752407492109180956355828118331241926391265792795023549684001131811606155977178171875 + (180495452210366510398155076840460952927507669057536*Zeta[3])/4186153596366094299539140636067411845310363379833298225) + z^80*(-43674829536372506156403201839985096264051198964822919234195634788268932324468597939494247047008748800989493052223560225687954037144385309270774641250045576100180558379110967017472/503017131187870806411525572990968347280680644142487484684959674028284314868920884936483535575456858470320775785814825812527804824565714452027725075697699311868631756813217317467345703125 - (22322122173376096693039919480033879449219825713222512914598525381923367489599108641555427952623943521572346658816*Ls)/3047710865480786714925252841588430361221794606823896554532777290640326828507109132635258072340809811780729540534059375 + (89151599877185078010424774795693264199011885121536*Zeta[3])/2005502281544939371980744922470849880765337286242151855) + z^79*(-1293019845051581135468765875740713842602359450800325586446699679255390745382573326455916788921273653934725502580797734754167962264127604218637317104068477894207146752287633833984/15941696106189296187153150239625008916796476464479955070468055523638956558081922713144288828048160363639757402663149781899641182044839520619806799842470147985066724796023585694814453125 - (10074469484849755178864536476996371389351837114859340882531237269576973618968358093607181298215905991839314870272*Ls)/1333915050356322181827976142697315398260324588502154335180064877319011817055707648205615720723757100023736930429765625 + (343966693942136331335046918637328327868241936384*Zeta[3])/7502253035855676238144339826690295828091191404467125) + z^78*(-2189313465921291674428344441597391659220254106482236057831088227740271049814425420627125412061183138520989438360419481476750607588696885973483242641272748278222191677440786432/29280741958776926804424423262197477492430346671640195544557819775580143872229706222556992802208845847051703862044333606985925772047669715397566603602686328865180331982187423447265625 - (2331697091949374508787456346376448974295000875848550811697149671252688801307448475213087282796500669391962112*Ls)/299282005123867041451632927698364180384274219176756475955391756790412952731416598386977941185994061185591929453125 + (1427247692705959881058285969449495136382746624*Zeta[3])/30170883939260261529577257542871664777419583327875) + z^77*(-17470455334653765605769660163886479219488899800169068927923040572355693753277108332841928803757062741679212306804648657683961396418129782753538876778219046153666219533235698794496/257866255538454569100220151814883000227035209338309616310401069463878429745405847117735796508218819602505907300874186125499986876726808415670703261882504358778336654817654482268322265625 - (42551417717264541539533861678006234955609566734702294159506607839378842713820663455382366959282268029326114947072*Ls)/5292436346013097560444089348728309133890438604454095752372199268162226300011008282179827980995270020837668246774203125 + (1427247692705959881058285969449495136382746624*Zeta[3])/29230027149054827119453788507973924544617514587245) + z^76*(-1260096042996126188475469385140699457703064584205360936230993226260496496212537523545035343863497902228605550071601656691194148684037798028371134406176766374913358430208/21005889303221652560634073101891198029133882424864565373621304799668360493532112151464181195678226524318304486106757258794197013307707615576710724893257660318338431941466796875 - (24560347033832186626293145390609526192297316214742861673988017320455046797491516524188163334511401870819328*Ls)/2958936194068893897630482387893154994590786705898884888728306744192573668454547715554935787140283607824322984375 + (5708990770823839524233143877797980545530986496*Zeta[3])/113227987881645226121438237509244672943097060325025) + z^75*(-1129651896944708169202710635075722183298278979608804794318496232904497854814630914278255113483722582535451291755008172970410305604489789085684302025985866282631502973894656/21971621598623612125793480616549939518011755532243595263747022735714652041350139769094316500392356271961963971839819201486966122150290173390275912835145121470922555235596283203125 - (207531760060010807528619850313089309112428237153767649002665468069300571059762304329076446741745165764919296*Ls)/24208454483054637799025767983131805883784373550643697260849605731601673436022591624185353056178164829142686821875 + (10213741300927025398823358968872949569739030528*Zeta[3])/196093268012066810962007759881601733836440549965705) + z^74*(-48271454715211547164006209934027074774046708587220712192275539224227235395958280404938608238050595022245377822105476034601914874678917807207448683800743409450893931708416/1150587641318789910232168025583888747277532233569522165047498048581621912513099066249178702366587571845515499153740008456585992990693871668950351530956489394162262004377685546875 - (102382628290254380214723788468235364728771181251921423179497987482314252794103788233382364298293683739951104*Ls)/11558658557608211324974106179875766751233944590643476537838810987204771503066554442410882857227924383662474609375 + (44601490397061246283071436545296723011960832*Zeta[3])/828561237096086026969549476571327728711205228125) + z^73*(-1348439952475290826826197721136809369512484874534928367201444102771955310594529135109926736276428328405600559453688917648135251470942855869773700090864084730551205888/42775661242532092167155180908347637651081829629075685370652089114777036372730722437086245973945208417384081338604861895744516783706866105209741934513475496107813876611328125 - (2657874352666056939606182644915474011881886041399899812471702369085433186472794810816166113021320780316672*Ls)/290286429626417444256930736186272948257035646834417262209486750224419515101504522603887263699895956435103515625 + (2486533089636164480281232587400292307916816384*Zeta[3])/44676172079140195229734540040834676071257342340625) + z^72*(-3544098832673757493366231876573482716656289587145540431017154611218274185662784449030087638062456996660296165750926473551665044696024993431482012571282391957504/176921220371389170707213778194555661894598411081971492136741673508316875930249769921253813775060855634246059952433153948210147778521009772652382717163780724697958984375 - (341149541090858880104880595622208977646493462043540270097281497051621698929215142731285117961515370020864*Ls)/36029286612245279211128673923074772190828495942669954602645022153133768898951836496786723467718630118611953125 + (22300745198530623141535718272648361505980416*Zeta[3])/387357040487676388658540352048172444634908077825) + z^71*(-737128198868822745450783577944438004911819595725649244777097059415735474397209610463474808726748250587218007706776571808746215937455567398886337071274708499955712/99901196992737442916690123846150638424299642253275610719353759133509761136765847109642903504779363038487817085464997626442576580473731048003166788016648788346610212890625 - (76743706605821960214400266881107237915808098842120883789303610721505338073435022015093615821249260290048*Ls)/7833836063180964735260299647256522447669383949586594652158117889004595532248656341441437612230934358939234375 + (18903366047191973522317386192049587682803712*Zeta[3])/317278105418753136876962174733334848473711249625) + z^70*(487320628052950492887970183779267834270807515084614370717472490982821158160315250311116507491927090467333110753046170700666151601190013221451528272401661952/74420807133126792655092496016271838370688428547061222927240175679633674691309856138018270843515781254957327693176357504311604631240184555265223884284182575438671875 - (99987766731038530404219586175117821431199496272993130011656701073380854282101736720649726329880576*Ls)/9860438870738979250414484589144594492670894896990109736419219869556738328688491855507813912013176615625 + (87112285931760246646623899502532662132736*Zeta[3])/1412154326494408471692675954626976961010757075) + z^69*(542396650019866967390334727771074414117361514923915119833257784209794448238161771622949306193751973638252014148933760713114749909712152099958451165949453139968/24799807281240240579220957245269130813374046256247700628723043217379842361213313170897084699673506033141431326107332160680083573954463799594608610481290342907197265625 - (6997677143490942362899702689309700225860048986332753778417215294166895215228519054330784604468805632*Ls)/666364934562954716631546073924515233877273569281829677020249920866120680759659346645526118879056749140625 + (9190346165800706021218821397517195855003648*Zeta[3])/143821389545652362414232712317584308597113429375) + z^68*(24565968952782683752009451568720116154932151833257769768625205004477588128976353091489322332861366891807096659128494772602697021029736148327280410624/634358108370020948276477649160893054810658761423500848110040791114441394952377591624601217472950367347241255586404910732116874582157752788379541493751953125 - (684012061000883021446090604719830392702004498100231750131602201010076568914903014339165449879552*Ls)/62866047773044323053464653629165367579687328333809819559393412995429299960020928959484575932615546875 + (4529838868451532825624442774131698430902272*Zeta[3])/68398125624498141789447801752474167738573273125) + z^67*(400394176581925798917001036614922404488043098400367750929409160961737010428499075240753792296623344026097549069572049117829878543483041696664619319296/6992242616892562331976889947297947714335756165855972714099768766857582536325728395275575824734951010548505372822356591114710799677796577566738215383208984375 - (42121654324002588264748750392277737746627338004422030096871234881380784773353880831878720651264*Ls)/3734488757740968008725855066562958115216780655389730288317512097775759031540811607254068333921046875 + (1361129467683753853853498429727072845824*Zeta[3])/19820077011485687190384693762279131152280025) + z^66*(77808308546301218343188082592921187750727001542417485404522894139490985333683884434559160366526990225788161899448354415827446119149940691173376/1002060319279373736945615134018751580085242849612421216734020272984794771640675308126297246100140849645664259096778193247183664738513061959665978515625 - (309645270954244945588564875532347010934334641554530673587841162726723309473724292409371656192*Ls)/26468924867094557979967448371915602847722871459971641734610526875169348895930855568181802430203125 + (1361129467683753853853498429727072845824*Zeta[3])/19103712446501499559064556499187286185254125) + z^65*(25574205786699336044077322895881358265917534792652668469807852221368311936590205002970281311513519842370606243935588349409677451537014444919881728/255569218826286337397467083470840686759924533789337818585327716728947361058164240086774808754886005610103830379749601165004391039884990586826262632265625 - (10215796578907365189300572836637073907494109048478097821131038221563398743013517605885980966912*Ls)/841504211362884633504298446867136440339173799709765096245049181870580045095339004279411263928065625 + (67716191017266754229211546878921874079744*Zeta[3])/915554783563509122005207627359089507725453575) + z^64*(130001399332038816801731255130740923692420259751944126343855944025789542307505710596521760010637854662842617009317835992224173240404924203794432/1042297428472460094722388944438270827329817014569243466236579850045708844402156025036497186553868999985756457280207509256220922131231907393386330078125 - (1120344472983516033268145072666319879586127547654371680767503986076467875295925457047781376*Ls)/88880595965168877294653553635195625152585215755991360510328450440624975154738835858556944609375 + (33347671958251969419410711528313284722688*Zeta[3])/434094822192327016100550131925951427464935625) + z^63*(4461805204536986626032530580721230113268973131702503539232343689250528869355382758377390156117074081261156474356193771581947897616269312/29382742706198216677022339421927727959751266050562564956208139471065220491510333163890713152291592131286773241132238252701322001514035576171875 - (53848447669086645916825339736559050426805443211257342508875054715406369007508918370304*Ls)/4111986859364741026817189619948907016080740955632262804086442305835067090203045841247140625 + (8016906349577773858451086332315828224*Zeta[3])/100415179780783487416273451752475463211875) + z^62*(721139617066182935866729815877966202680186097852403757226053403903888866517473718350863530598750196306153290376767029790827023297195016192/3968889381569115480349846879762738515559185348108086658609266995770640461328078974315246413335901645381182199797636976514183185432481177498046875 - (12043735151336090609589861287988056990335676080700922584700217898068149608428752338944*Ls)/884722493891616909819343286256692792693904746186613057376217786732768541281286330780609375 + (789229122497293799536635442041454592*Zeta[3])/9506209864041256089569214788445440989575) + z^61*(69405844097065380154601149817205320190905791155712991784532852562091570418394569048325823014140898037109599438228549207216281492652032/323494993272682904531615597827671012707343309913673205312562945429593047923236204129933583806127519006202988915338714856182191919018712890625 - (94793227555809682176488745816746154047865199347257584110090897702418371357844717961216*Ls)/6694632414408219293987314158210092706920019378624686205815317268111736757254457983308390625 + (166153499473114484112975882535043072*Zeta[3])/1923337336170711840935621586529131498375) + z^60*(3217012399963390109346447401356190331518384014959097344422404582465419841018290684216990776195234930408399458608605382510899957334016/12830916352028004283774541019211889086919679188390863029609017954120787557712600638085336638246480673529642360114983641455763358960505078125 - (69475630678673163335102017321488482009315261416496211402487181035609286557583802368*Ls)/4714257746365383860701023534208550131279898206015652046807900183028178264848738089256125 + (664613997892457936451903530140172288*Zeta[3])/7388875354675820058758927600771875683201) + z^59*(96144947099068141207646237479726239333612233854021478658461854748223412576196087967090002793730295710111611875718656419066057521627136/330880795366644069721988970357910667811923611532205124884094013081732839073169254824920506278991162903636227177905749626607113173601208203125 - (2864971120560788189619478666845812815581313956046225538675808556807388213759237423104*Ls)/186660126739447633980943359055110374002093530462421470696780154768601944278924267774834375 + (939805731394803800764019835588837376*Zeta[3])/10028174655244523683209402133226975258475) + z^58*(22867777696283220982570923496079628751403223750900308491433062648606081076642342271862538559294163208630891504125746502650822656/68365226518889052736062490396422108092990291842078707598621568309992510823344337595923288207524419691637347349574682646432641355859375 - (95733119589012293042831783455129715170358843038471695130610799591440080961536*Ls)/5984858543056755252059539926264284757827504669815269463932766585673775043510996875 + (5192296858534827628530496329220096*Zeta[3])/53139896050908401226428514186535883775) + z^57*(5281663895010411666046915997504060141496177145134456578095496075415607005033599166606315911326166276550384481255172937854752915456/13792662160027622793146627516834954723260645985296622922424870785776484458059585916388357099437297397468794593121821821738940181521171875 - (37189144445669224881019578535809819568947215871288326949796156221982955899191296*Ls)/2229299791060114319672844243953793338006619376154036786618370457072790133358670511375 + (45432597512179741749641842880675840*Zeta[3])/445654686780329739316184633988574158507) + z^56*(7023481909782290402644224725553514373724460239200103546605250040271172793059992219011668517660181234627232765558132367628959744/16094570646079890358789788559082307955792423396886714548546051014255610492747199806968046331676464204399668929405866061444379261640625 - (26238759358926039708565310522764770023012645047597065309635916317285685395456*Ls)/1507114660012616954324775119445811430463060590779461910324199378865559317057133125 + (111634382458498794013405671078232064*Zeta[3])/1048770155982392672054384960038300333905) + z^55*(1337237101407745166073935986476638727622995432129230930559889941793960434894031559394031585439283393333110387153218727575552/2699183577164078472082483577975641618324048075459738214695838109689483748248867256067200377349693663097745452351800930985794759375 - (402636726333361694736281499973638229868159132471069438049876311007102500864*Ls)/22143513745312812822163112699503676189712134617149515324103679029808817551963875 + (1713863611508566150823542733668352*Zeta[3])/15409216684598872842778069877624202807) + z^54*(42387474160844981399015235276335873426089281778065484030076484136856220500784970414225103880768592246346410789078357245952/75601414523171930063368841814664302996864488645608727815280075516645731528606606107415621137758465513078782523597933658573046875 - (434820256465980882445115445526549020976741655521485971004681640292525277184*Ls)/22879224340173384463824796617791797087802244352915700121395743509296332993063125 + (10141204801825835211973625643008*Zeta[3])/87191580426805667662552700564368725) + z^53*(57271529271717782762034456583418679065186485288220116375192280699524933780816043213648325108073645520214498650840121737216/90498244971087581307382406704253328217921530743265619995630829313029126903701503862571408554065552313685439178494078221838671875 - (2133690808681957263251093481468929701501532427415939953173023366081251639296*Ls)/107329179819732286191301652087324453519998945516573651148632541945154612303365625 + (826508191348805569775850489905152*Zeta[3])/6789833921344569540872685010358118975) + z^52*(4100541252974387828503347045420060245964781005756118198006677900495427289327713632250272613415362200312468151749050368/5753029686924474936215205335979725458087764795830530646490249629634984606809882333830645090745252993336025331355987756015625 - (19747831221644913939859218961974368696445334052768550723203588589489225728*Ls)/948865142693212872083233955067255385581308442431760385467477018030557873574375 + (81129638414606681695789005144064*Zeta[3])/636285020352190019693456953931474769) + z^51*(2264067668609370753352760643301241552588107264131199645694854826616750811532895681265961667167362549327096413421568/2825373439237232044908655152428787516706893058709177253101168929280937159904924909442886350258428262158537347782498203125 - (4934708389066584082972053303099480630464574522647022238514020014308196352*Ls)/226295632854144572123692694718358934117522158821558638140218645006249350949375 + (24877643029479002004372800405504*Zeta[3])/186106210521841663773267956411248245) + z^50*(85326400680544225711396139526983648327449712263702742516436617149647191863849114556805645784005558958179745792/94848728094703457637826503336933177512315513088825770392002333050229917892874203002109708033534973912078534426546875 - (11193908095295244618062604118551207694834237824389922450734184726003712*Ls)/489489037047661295164299649503688768281120321200490032611466291514939261375 + (1109194275199700726309615304704*Zeta[3])/7907575815850856284803887194734243) + z^49*(750266504382846644517769804879748073704856780744935437871492150801614580331891506175192229095682344791048192/743749736907386253716665247716422947263696660844133035477773971814818788183988944566762061054655339543900615234375 - (27422202368492658180060232003242111224453753502663801813794848245809152*Ls)/1142384795200852537257980884764023450992159076737514079096962032101706640625 + (5981726269826957488312568250368*Zeta[3])/40600884043296965614657747919191875) + z^48*(32873158397944333097307207685336587050437606654692067700081390371571022530849828192317544608502231597056/29087224096475344619388688461975469657139045997582170974065623883289874982012261497635336866779915096279296875 - (274076141292432881390747269033725167082595070466248130302980634181632*Ls)/10867182093737482882089121210141166588743116823944513662541475358762109375 + (2931442013027780490961126162432*Zeta[3])/18925009238585908452881625461848125) + z^47*(61040041986446815420646564459525339977046214996910298594185148754108394965479071981662178907215057911808/48240042424616033076463086403091625062147525515990123553911911609517669585552642914539835603674997651983203125 - (10272085818148761934615077849346942380220327596111420324522401726464*Ls)/387266852795008480888994137670485209344300163180568123246932576421340625 + (77371252455336267181195264*Zeta[3])/474608382158894255871639510015) + z^46*(5253214971856577903226785007387725334169251788569544697038630866719685240670656559164235850973184/3709689467533699911211218384249981008102412610083538727557795562888309130049229837705703893915143359375 - (1558854854481078424562353964480359260636713547483055937841790976*Ls)/55823396122275385384289205928901754973173633683212204146056690578125 + (77371252455336267181195264*Zeta[3])/450477349657309466895527786025) + z^45*(200789452919898586396122655761123232391356186244720219672355731170832055932978253311743309104287842304/126728028943805482689618897026062032105301610719038105298963744817362219944471270291660152760452547798046875 - (1726803668057091733503289149503922815464251963062086626199994368*Ls)/58674153362423711976731453266129120012598438142705771789617734003125 + (10754604091291741138186141696*Zeta[3])/59366592195715390410979396895835) + z^44*(33175713687840403201701016993723565546599849312357554745000155545477658810468061976600071119044608/18714986994671902227350885216063929912434990248822846426803158133372789487602221399027076994134857421875 - (598391833947812324137959173622958901205273056878122569302016*Ls)/19270703067556812864614161349496068694337846929564378077546015625 + (309485009821345068724781056*Zeta[3])/1617846894590330192071181432625) + z^43*(825511911681396529515103905160483081588815416729190187295510971578960039169764166798578741673984/416170190073518433241569716223155920768854694414506204335449635330309455259442926888458190351753515625 - (1936760120427794758187169066188180138727653980129111476011008*Ls)/59045876145361605781543534034552455105966847758861135504683515625 + (45939181145355908638834688*Zeta[3])/227145659830203344829050590875) + z^42*(173283145435796462394861912137166356348531661175496055080706785873140828093350765884604416/78045818906755806286720640293275714885537267240057877867282229740612352139611807825948919328125 - (21992187883636999224475072317570600440929709097965676658688*Ls)/633950730149949824870504859796693026106510475313615187690734375 + (31432071309980358542360576*Zeta[3])/146813796513474251791380863805) + z^41*(4969392433269266527605686982456698557142802575514280536519282519582811807334880809121034010624/1998659335345231374809565993976840666546514201106782577664301377648897015104143846638413822331640625 - (6321492954643090493879921993589936233827199331046852132864*Ls)/172078952431735854468435660187009774467267261324230755416890625 + (76766789545528952593842176*Zeta[3])/338270032719133464158824247325) + z^40*(10305038979737778275749346782415547313198043388121146636684123266082816253478599074512896/3698748745162019571065853747184336526884377958659425734684619100019971304642483833421761328125 - (2968648616847032985529719630749137933564487156843413504*Ls)/76209686994365337040101971182666158877691259614347334709375 + (37476700408053504415891456*Zeta[3])/155576450068635664364154188715) + z^39*(114629523182395095509583197040327447595903105839020625585189939470256997032775267647488/36688609510727924327115692561706536411249696691594439232125945493012731284255537129310546875 - (12976123784396804843119083936168277118307035513788301312*Ls)/313714574976805102273512130370412903010576470300024168984375 + (51946031311566097350656*Zeta[3])/202858772842846273880136375) + z^38*(1178380091529140179106354541283457111952744437694753197192820931610180916871168/336002510314636457124298086979353940210955012185384951848972270853102121762593359375 - (3759528557572937112573022365492120780893180926099456*Ls)/85472679946089745722112676563021076641351730371978359375 + (4722366482869645213696*Zeta[3])/17321871237648763177767375) + z^37*(15798424510438051349612333618144382085795075314362985261728712695969235454656512/4008842343422733677842545367919903135017744799336589209525987237231721908605909303125 - (3659356303351512612767592020081296446888822509142016*Ls)/78115537874780754951095382884178756120323986491858703125 + (2361183241434822606848*Zeta[3])/8121927033366670488129165) + z^36*(110943317785879081655641646626049827231606586810414282110822294412249836099207168/25021451873589936923106305434047978406824655461446322664045466899050895853309487890625 - (48096266649392032344877843386212430855389906468864*Ls)/962462504617678299430745643261609715768227605793796875 + (18889465931478580854784*Zeta[3])/60828484967322285728491275) + z^35*(1621736892199203918161902605860830759864544173522059742425151904394849645529923584/324628966515796714106275313358622473096335465012790601836122356261712272174755563671875 - (108088337726330260929738266960476807185130846158848*Ls)/2024210614974864465539610310775469696952546059343164375 + (8042780416137364504576*Zeta[3])/24203334018576656847757581) + z^34*(332208765465249203597391710578929352415169254254436812694560325694839062528/58929459359003869554470520999027244186126922255084900043747277396473593012109375 - (38331596023266192426584910457939000485694406656*Ls)/670600316941351151302624066864814124457021145671875 + (73786976294838206464*Zeta[3])/207114654759288346304325) + z^33*(2392152255134610564845760244465031752362065548043967354358746170049691648/375379967703765088523925600491941051594495812817552428147919574325659996484375 - (18592619097758863671366984660872686823001817088*Ls)/303291849133099346989762684387998876319372630828125 + (1900014639592083816448*Zeta[3])/4964593375505507981757975) + z^32*(28099294613493305086430156887425418182826763326643082813813473508245635072/3893226522184763632405285513673560049394342287222043754791280156577559392109375 - (9009494957246600044004016673997917537806843904*Ls)/136763902155670885661222179419681480874450018621875 + (184467440737095516160*Zeta[3])/447738483306459477609477) + z^31*(18169571329880412920656100760200725903409957022274063540753082089472/2218111178381917738333536831819958904599616503440375566982023210232890625 - (8518006424577995312389361546441600140312576*Ls)/120073662998833086620914995100686111391088690625 + (873698327709876224*Zeta[3])/1965489391160928347715) + z^30*(19415935792473487201690422163928663701378129694277303147099997601792/2083680197873922723889080054133900789169336715353080078074021803552109375 - (132861675394327724203389415552237539688448*Ls)/1735330327722063256526044218238354057400349375 + (9007199254740992*Zeta[3])/18735657440913079821) + z^29*(23999237822625307798465290126292043874143784853487350958058326982656/2258534480212993162257394464271011344903826509648443441269044612241796875 - (430084726316255106405290399394989254639616*Ls)/5192590748975285806207275170404341291448921875 + (234187180623265792*Zeta[3])/449273418225976914075) + z^28*(11281297344870998567000707392787623259484407451787140616159232/928484411489941550326244225078450318878165042208860938232395703125 - (275410496400418875860019962657367916544*Ls)/3065977057462332759789597726370137204890625 + (72057594037927936*Zeta[3])/127151224128471039525) + z^27*(8587302618448390861641726642151037108042108502929888509952/616296293106693919378177490271918826767316430882066592969609375 - (480875552172248539114514992537079382016*Ls)/4922885196219180623345783467990920867965625 + (562949953421312*Zeta[3])/911060283220284351) + z^26*(13454634100310709152787857554405061422196256262848512/839357472674546162973444533449031081084075812019332734375 - (10185118557023042860035766363357184*Ls)/95612488731918888390391809965921409375 + (562949953421312*Zeta[3])/832984380944401455) + z^25*(6875258291974820068711313564350431221228718257858412544/371550289784262193458958499512502172631566379075589561015625 - (898254037292229548682820999708672*Ls)/7708804418831096169720961725850329375 + (11118261580070912*Zeta[3])/14991555261204565407) + z^24*(31070785511269817390291312036282189870328797200384/1449181320395954848152965428564901557755305740304296875 - (4464889434830951126289891721216*Ls)/34915774343128137011185348293703125 + (5348024557502464*Zeta[3])/6547674380330435625) + z^23*(1573544093544157011976921927127842691244017844224/63087995235457831500066904834011994622974834599609375 - (15018250423216097596777921773568*Ls)/106643202179237522545475611304296875 + (80264348827648*Zeta[3])/88882457651544375) + z^22*(2182461558645928054600264623373307911597981696/74889819521788148807655195809127070670706391198125 - (2493641500963040806188351488*Ls)/16018244245697717672136744881625 + (7696581394432*Zeta[3])/7676542056761955) + z^21*(22286936594409192390144538152721886230016425984/651461840538161646707131851103410128761204241784375 - (7804184596070363492710875136*Ls)/45165930836653240406845553197125 + (36833639530496*Zeta[3])/32938354215184275) + z^20*(15129319729165048396470953879223649775386624/374803393093378115143414396130835119694947784375 - (31216147318485629217538048*Ls)/162052944908813601943911135525 + (17592186044416*Zeta[3])/14034603100382865) + z^19*(834860084434578391715088728081882415104/17431719859553851447717278434028659079046875 - (20329477117594801503469568*Ls)/94216828435356745316227404375 + (1047972020224*Zeta[3])/741786633212625) + z^18*(566992056816920096887330335952470016/9918374680819529651321287328260346596875 - (101025915694434951888896*Ls)/415823400759994927063489125 + (17179869184*Zeta[3])/10724697608625) + z^17*(23120333380937426070714814494661935104/336643511141993676539647852512125752640625 - (22571378530983252777238528*Ls)/82045155611491306762911508125 + (4294967296*Zeta[3])/2348933769945) + z^16*(2060808317445769038191938577629184/24800888388915145032610227178644984375 - (1722708593951855607808*Ls)/5495906524059342883366875 + (111669149696*Zeta[3])/53109960559425) + z^15*(4745666161318623643987811612966912/46846122512395273950485984670773859375 - (106651022036704034816*Ls)/296604479076218504816625 + (411041792*Zeta[3])/168603049395) + z^14*(363461399554633087642331267072/2918919142823617097734414610390625 - (171058692361650176*Ls)/411622891599585290625 + (8388608*Zeta[3])/2940067125) + z^13*(3511041964000182332432384/22739719654510196802729890625 - (315076257243332608*Ls)/650629731883215459375 + (360710144*Zeta[3])/106885666125) + z^12*(18859228402657997157269504/97601436440226286633674984375 - (651343301312512*Ls)/1143770995873130625 + (33554432*Zeta[3])/8305139115) + z^11*(196652248417717789977344/805599157919328080150968125 - (1628430988238848*Ls)/2407365619885351125 + (9699328*Zeta[3])/1977414075) + z^10*(1255228031484444230144/4033496011430409140491875 - (391704260608*Ls)/482130574760835 + (262144*Zeta[3])/43306263) + z^9*(3286974016104419392/8222776256668983384375 - (9489103591424*Ls)/9607674497045625 + (2031616*Zeta[3])/266741475) + z^8*(18034052570521408/35008063201445709375 - (1254161408*Ls)/1031198293125 + (917504*Zeta[3])/93532725) + z^7*(49278456216188/74809474193829375 - (29643296*Ls)/19538493975 + (2560*Zeta[3])/196911) + z^6*(18143217952/22370298575625 - (316744*Ls)/165540375 + (512*Zeta[3])/28665) + z^5*(1223156929114/1409328810264375 - (15143152*Ls)/6257426175 + (4864*Zeta[3])/189189) + z^4*(829924/2210236875 - (272*Ls)/91125 + (2048*Zeta[3])/51975) + z^3*(-3668899/1339537500 - (3392*Ls)/1063125 + (104*Zeta[3])/1575) + z^2*(-3953/198450 - Ls/1890 + (8*Zeta[3])/63) + z*(-3493/24300 + (19*Ls)/810 + (14*Zeta[3])/45) + (4*Zeta[3])/3) + z^2*(-1690789019/40824000 + (48752*Ls)/14175 + (32*Pi^2)/189 + (16*Pi^2*Log[2])/189 + (2234911*Zeta[3])/51840) + z*(-525401/8640 + (671*Ls)/135 + (28*Pi^2)/135 + (14*Pi^2*Log[2])/135 + (203255*Zeta[3])/3456) + z^3*(-25475968624429657/15362887680000 + (1150523*Ls)/496125 + (208*Pi^2)/1575 + (104*Pi^2*Log[2])/1575 + (85876715527*Zeta[3])/61931520) + z^4*(-18100607431248537913/3755372544000000 + (348308*Ls)/212625 + (16384*Pi^2)/155925 + (8192*Pi^2*Log[2])/155925 + (7105147365211*Zeta[3])/1769472000) + z^5*(-26073422589294448781398451/730774466976153600000 + (27036464398*Ls)/22347950625 + (48640*Pi^2)/567567 + (24320*Pi^2*Log[2])/567567 + (1235485370843629*Zeta[3])/41617981440) + z^6*(-25705609109213037909371910204163/177511938590199486873600000 + (10768390064*Ls)/11620934325 + (2048*Pi^2)/28665 + (1024*Pi^2*Log[2])/28665 + (143395612677825220907*Zeta[3])/1190274269184000) + z^7*(-8509069535617955840117580719101075063/11587979351168222503108608000000 + (3610023501872*Ls)/4938897088125 + (35840*Pi^2)/590733 + (17920*Pi^2*Log[2])/590733 + (558418525732785965191939*Zeta[3])/914130638733312000) + z^8*(-31507436830174105151103454624113200695845161/9162661624886118206097988780032000000 + (6594343793110144*Ls)/11166846316250625 + (14680064*Pi^2)/280598175 + (7340032*Pi^2*Log[2])/280598175 + (2987399192221816074531891863*Zeta[3])/1044302841688935628800) + z^9*(-577300283813764122262477030890315564602602634251/39692650159006664068816487395098624000000 + (1557829247054016*Ls)/3201468971325625 + (4063232*Pi^2)/88913825 + (2031616*Pi^2*Log[2])/88913825 + (7545211715266118656113120965101*Zeta[3])/623597982608535846912000) + z^10*(-1013455968790888784534828253666482661054195506382821/13808080674064443262939535552569933824000000 + (1041958059536295424*Ls)/2556144297248416875 + (5242880*Pi^2)/129918789 + (2621440*Pi^2*Log[2])/129918789 + (6663299072257094605848776052847*Zeta[3])/109129646956493773209600) + z^11*(-597445347647993447388372870594511927171297833466269779119603/2139217671681951620119730270095887941599494144000000 + (80032479853743190528*Ls)/231120432610888457637 + (213385216*Pi^2)/5932242225 + (106692608*Pi^2*Log[2])/5932242225 + (7057313212754461036428140591862859043*Zeta[3])/30375344351410397732929536000) + z^12*(-163876948002732847702607562243100876961983453376740001276313143/111239318927461484246225974044986172963173695488000000 + (2529651139873115766784*Ls)/8497074728341487413125 + (268435456*Pi^2)/8305139115 + (134217728*Pi^2*Log[2])/8305139115 + (54053316543360154641513309156219088989889*Zeta[3])/44104999998247897508213686272000) + z^13*(-4893917180225557106971312555583491282825242246742670395101195973/935055144607647258881319781827420004617981788160000000 + (5416801128895527075405824*Ls)/20945289205361766473353125 + (9378463744*Pi^2)/320656998375 + (4689231872*Pi^2*Log[2])/320656998375 + (9975885534842972654052432992000162361979*Zeta[3])/2291168831077812857569542144000) + z^14*(-165659740001525340728385547945697421771169242564038495858878064535777429697/5831175183875780427361737217259821932142580445229350912000000000 + (6708045910372014641866276864*Ls)/29589709278831786950712721875 + (234881024*Pi^2)/8820201375 + (117440512*Pi^2*Log[2])/8820201375 + (2395276816967713179680686763991989511712236851*Zeta[3])/101349089519783359150302840225792000) + z^15*(-112632739304824963626663769490287935445764003347026730530052927104984186629184362889/1170602913533689342056145316884976159605719081783851899076739072000000000 + (36443238737426115419476502708224*Ls)/181927395882684103435298718328125 + (822083584*Pi^2)/33720609879 + (411041792*Pi^2*Log[2])/33720609879 + (612898386547436648419166405152201197256345260145442933*Zeta[3])/7656996684564087027823967797103548170240000) + z^16*(-15486590225267988805375073915150979086349561772072793136482446680949291322700823/29074803901048606640301658831243472442541053970816688266936320000000 + (19458343468802545392315958034432*Ls)/109156437529610462061179230996875 + (3573412790272*Pi^2)/159329881678275 + (1786706395136*Pi^2*Log[2])/159329881678275 + (565485137083157053266878053656437427894762219402213113*Zeta[3])/1276166114094014504637327966183924695040000) + z^17*(-22935267451826108872352675323430049591562668421148344851501306871249576935619439248605961/13166941571426937719447522524322211843245128231904766160815161081856000000000 + (2119604762795029825935397529059328*Ls)/13277471374220630161186117907015625 + (146028888064*Pi^2)/7046801309835 + (73014444032*Pi^2*Log[2])/7046801309835 + (10119223101154086196301645258585937465322544382711026594483*Zeta[3])/6983180976322447369375458630958435931258880000) + z^18*(-1024997181453153949819863952065703026246746163802078151319893958215170608702982562419018515706543/104800507067602139568288149564324385989922603314662911018342725399447863296000000000 + (7236640814743385308735967084186435584*Ls)/50332479893966005190118175509513140625 + (68719476736*Pi^2)/3574899202875 + (34359738368*Pi^2*Log[2])/3574899202875 + (4204547638218439041093721707849067291296034679165704470304963*Zeta[3])/516755392247861105333783938690924258913157120000) + z^19*(-582364959188871355391806499903485725434790759407901113033186365586213642754765955474214207883777170701/18699764077086384967448791103061528840953869954641932538824929178474281143631872000000000 + (2954540211626346699348118781058567110656*Ls)/22699948432178668340743297154790426421875 + (39822936768512*Pi^2)/2225359899637875 + (19911468384256*Pi^2*Log[2])/2225359899637875 + (8323575922053595898348893921245603018858696914676530674725797527*Zeta[3])/321274209580384504344661100168986053541437112320000) + z^20*(-13847952735255974332518071202156278340854537669099603071110467298828061980631598970881665933006713609785573/78357973726610734179831940133483854446995280111964220852398977148269939936530006016000000000 + (2842437064526397945700329906731791350235136*Ls)/24012005451558595370838259730337313069059375 + (140737488355328*Pi^2)/8420761860229719 + (70368744177664*Pi^2*Log[2])/8420761860229719 + (3614962875072226440673707765563414269921804382820446380193406424433*Zeta[3])/24588186173218760732511396199599732631037986996224000) + z^21*(-148155806474180257611224054523680221773554883235162771571391733690864572140399560516541063030598694938145516401817/268842094665134425958310746804448713116696603788830133715018607744790627044771936173503283200000000 + (419199267824598213316763047907151082160128*Ls)/3877203819035338909674945122172016755150975 + (515670953426944*Pi^2)/32938354215184275 + (257835476713472*Pi^2*Log[2])/32938354215184275 + (1274122282290590085976762651442352244740751241008745570087058918981547*Zeta[3])/2779167557178669070223288096160472636811036473058918400) + z^22*(-330575450168486655429513349563269019413112692997133561681443196929454630811090058207248315788715266267833686174395147/104848416919402426123741191253734998115511675477643752148857257020468344547461055107666280448000000000 + (110539006482108350785510955724405913212157952*Ls)/1115035014390407780841832994051218105283803125 + (338649581355008*Pi^2)/23029626170285865 + (169324790677504*Pi^2*Log[2])/23029626170285865 + (29085150854246020722190936180034423898385694633372779952103751218283855129*Zeta[3])/11088878553142889590190919503680285820876035527505084416000) + z^23*(-4957322900932391851541204608203346897598400039933122406556588680704897814607957491496237776618030289595876215818864758263732591/512758938349428154391017838774968648325070192049468144486540412722442144823038217957774199611212169216000000000 + (586957529444160295903377589826451952634861453312*Ls)/6434371496929536455335621838450001366434923921875 + (3692160046071808*Pi^2)/266647372954633125 + (1846080023035904*Pi^2*Log[2])/266647372954633125 + (132072081407637073588125746111008829186091984094628381225191372218504075244483*Zeta[3])/16421093754020338159898725349942301414988364242085067777638400) + z^24*(-475749578502096207821945726058958504319270127546277953757075506751694240463999790940095060614787556156864446231785037340080594679/8545982305823802573183630646249477472084503200824469074775673545374035747050636965962903326853536153600000000000 + (34138757448369553143484866615943150089331124731904*Ls)/405365404306560796686144175822350086085400207078125 + (85568392920039424*Pi^2)/6547674380330435625 + (42784196460019712*Pi^2*Log[2])/6547674380330435625 + (70616923528297284124282636738066306385744037684834264849012107656042202970765899*Zeta[3])/1524815848587602829133453068208927988534633822479327722209280000) + z^25*(-130733737579222834652855715823506235516022290820424129422039511875517958668632110878459278955664417858633191810707213729182523585927/776463535214848348077827013002095381749392005103480333079618339265412390732029301478915216554121284812800000000000 + (1880658627781424210335229926005372469808887899357184*Ls)/24115105174563769843675719847390826549774318441484375 + (555913079003545600*Pi^2)/44974665783613696221 + (277956539501772800*Pi^2*Log[2])/44974665783613696221 + (29901089897386000410998037961705287556777116848029026103675454772653436910652791369*Zeta[3])/213474218802264396078683429549249918394848735147105881109299200000) + z^26*(-32517994199515394857866932109313695123228259956684142220153218984467867411187565258743119610316626270108897030330885962218130229493635201/33367656127081352769080692148718901901884146982972495114268826247073815629952759777625775942077288396567347200000000000 + (9280327079721254158504038241759074083070211763682148352*Ls)/128144329883069241042699035553979059709516913292417609375 + (29273397577908224*Pi^2)/2498953142833204365 + (14636698788954112*Pi^2*Log[2])/2498953142833204365 + (2116762953748485217172970070283861185791935630820597507725400694343480286544313958533*Zeta[3])/2610953906889233767423897330640825924983149914491525776644505600000) + z^27*(-1340007856459539660062820630819354816612208488705952972824716148280490876252941006097529561110356610495042112564418942038304342684675908485691139/459870153777945824034590850621842256698642990929027598841275090510583579834338507336793657166667793203773715691601920000000000 + (139209607651482418746881773562712677049756084929866760192*Ls)/2064547537005004439021262239480773739764439158600061484375 + (3377699720527872*Pi^2)/303686761073428117 + (1688849860263936*Pi^2*Log[2])/303686761073428117 + (28098649421897760382318058815975441003678315239246537197317051529476651235423227803903359353*Zeta[3])/11591465639237911550634298242041140016910793169180682244753668125491200000) + z^28*(-14926126912515808699828538405535969076294769695633772773812158062944856898734614475165921558875658432988704820282437788098333549588300702114636777429/881258373087753141513967138863648753356743536377114168211512281447241525708139568379644421101628825472255646854130591334400000000 + (7665875777387564199028660343184402640178685622017889140736*Ls)/121808304683295261902254472129365650646101910357403627578125 + (576460752303423488*Pi^2)/54493381769344731225 + (288230376151711744*Pi^2*Log[2])/54493381769344731225 + (653306817510117997391252059034054945311973005567753652859211190160945541208231315011190765759*Zeta[3])/46365862556951646202537192968164560067643172676722728979014672501964800000) + z^29*(-8248766844271296716603704334883817665787326971596741301691754613724811859676229265214870540208976611070585998979684894192018548494787967557691759447118811/164465059997125854355593060230804024712013423178802118059805129622655340192170300943772450261835866797018885606783963889664000000000000 + (509145246450682954336887934433684139187870741859856809178693632*Ls)/8648201383315816684200764037000761267140418932423287025167890625 + (13582856476149415936*Pi^2)/1347820254677930742225 + (6791428238074707968*Pi^2*Log[2])/1347820254677930742225 + (1486112519809932762118939780742920624655038977101999900976116045714341089723280214870297166000662149*Zeta[3])/35617328298999115579865020894284651752762132386804865947099491122559320064000000) + z^30*(-17766535900673960602335976538653191166765576176096823291865873270509397022016157339899262028965818501084872435639943047639981347982077661171523817114165033132250239/60727841193580043638349196367333069425684254224558132896976366310691432072888266321290309418450693606557878719058168818290988679168000000000000 + (81638653960995417367704002749582187596667094350396397177779781632*Ls)/1479181581699291547770260092054071383005213222500555543539990390625 + (180143985094819840*Pi^2)/18735657440913079821 + (90071992547409920*Pi^2*Log[2])/18735657440913079821 + (33842390827989977988960557193166926700008752820419718482389339200627789075875625434058631208516322113627*Zeta[3])/139050049679292547223793041571287280442783364838086196657476413342471585529856000000) + z^31*(-120571405158401004779600953142030285786993558252930238031419519922590143337978208413063531438080099822749119360696691716581181726894466094343861536668654591716618987451601/140329856564306400948269394422147581735706742224186229781127933205871322391513679166747201378357834977590037946957236308078772933588659732480000000000 + (792515007894444232861096482431733697590864844884443549105389568*Ls)/15286375008442526633492049583537515812211929958972306528984703125 + (54169296318012325888*Pi^2)/5896468173482785043145 + (27084648159006162944*Pi^2*Log[2])/5896468173482785043145 + (1085598020430550902457869004364660789852403667025989877451849859108722325098150258696776321392179271914027749*Zeta[3])/1518797342630352729143083462069313868516375099671469497357395704135369638214107136000000) + z^32*(-248742092514922489627606246881256076433057231826141641698075300873647776212735140164574091966664381084733945629561038760857964189712204385648928307570163445173864812398231053/49484738893729099281758154875178357769959745942213038922818797498912518948586402653537171012368289176308066012874393856006725192370737905664000000000000 + (5672101774517194167510846084007112949686129821312910704924580976263168*Ls)/116250359687329022030812510894621524061762712369541160722351384789609375 + (11805916207174113034240*Pi^2)/1343215449919378432828431 + (5902958103587056517120*Pi^2*Log[2])/1343215449919378432828431 + (15242775170348836683083774697640184424182573377204409135500973695041889616302338396950008915723507357861787071*Zeta[3])/3645113622312846549943400308966353284439300239211526793657749689924887131713857126400000) + z^33*(-371176442616530305654292139712515046053712059774958157576772168300792729486256657224384561298542133286236049095453320472794615664949830320338358051491239613888953655349651222440633/25323617189910291641042608724753023875345820146943753816596828344878485921863297212337033116895422512818947549824419558236017590294955640271929344000000000000 + (32571919726065545885535566593957713264064962704964914925281020133507072*Ls)/708070372641004043278585293630876555648918338978114342581594798263984375 + (41800322071025843961856*Pi^2)/4964593375505507981757975 + (20900161035512921980928*Pi^2*Log[2])/4964593375505507981757975 + (29779370394269901136809403192384911016709334851526093607830206172698309388366972031220536803583536708949887564301*Zeta[3])/2442226126949607188462078207007456700574331160271722951750692292249674378248284274688000000) + z^34*(-263671314934198237619394918229349185557657873328987669663896393933244940873231366137092518224758812596173774671132006427519933643116731432334816804809434105204983361847377359619378367/3067136929060311205229807727309792715255120216621011124021933503653223677242148762364820658099274997287894882652263521788703542259841980195288383488000000000000 + (7504444503299847963103621128511418495646731370528808218051211165696*Ls)/172745784551431629365306370451106048151084972897145993008433115859375 + (5017514388048998039552*Pi^2)/621343964277865038912975 + (2508757194024499019776*Pi^2*Log[2])/621343964277865038912975 + (297947429310373266189224415339890438475020277522700410482890685680431032728790667275085775211396902644320361424477*Zeta[3])/4166150451855212262670604000189190842156211979287056800045298616190620998188249645056000000) + z^35*(-2663276921677694695157031887005865106838240828623522971584771267016731359752582106962441066964959284486108255391588160832473364882911687696858640365590042019558548766698755110631778199780214327/10690903561630866111950568318681283679897719243104149151437190375671000935525553108948466071585095846617005864299164973164248104241296154436141068769608859648000000000000 + (225949784596696252998634854308285203667645397290406588356112826576733732864*Ls)/5498822847058859861535044034651677697643118959091339722219247579818430859375 + (80427804161373645045760*Pi^2)/10372857436532852934753249 + (40213902080686822522880*Pi^2*Log[2])/10372857436532852934753249 + (82949511847082964784924776524465400906557969600966949450051865269659587521349451883814708752767112396130630384965921901*Zeta[3])/400255167525436072741876176767890444520022632944899591816009123281655272676225163613700096000000) + z^36*(-4323238491103510918791109552240756883144997672621381044805964019137949696549646089490070635617145297080137032431960014985081153650296464880064164224826092399492397343519895880876985606334173947291143/2952541175371620828095385242634829718744667824746691585741776339390107500203641723376522896175695815211595616923133627956697492619638295466051367537469278961165926400000000000 + (3128096515178602161690352036295300794093691615028132694574652592005482014572544*Ls)/80363096380626413332390054548820408879975126339536293504345415680014439637421875 + (151115727451828646838272*Pi^2)/20276161655774095242830425 + (75557863725914323419136*Pi^2*Log[2])/20276161655774095242830425 + (319653228474659906321245592017022785265639863472509405421911833189893070053870258042894111927142235225182074019892682523781*Zeta[3])/262416350210827408596881384723219946531731065086214547479673302184735045565159848778280206336000000) + z^37*(-3261170724432172961441472458961697823792847976675953678148781072054936092019590096247586022907472631141260072038041968263992012714686358748819919718571679757595546929685989236009769794379995741380853457/772795559814659016744966050463551082906213056738047102007195372309932484835909703248985558042508209024948070168576714795622561111748806030679531851111524319400820736000000000000 + (14837054123316028032899844838234825427455640157749539885069483542901444982079488*Ls)/401815481903132066661950272744102044399875631697681467521727078400072198187109375 + (174727559866176872906752*Pi^2)/24365781100100011464387495 + (87363779933088436453376*Pi^2*Log[2])/24365781100100011464387495 + (1210883416219879945086524637799566985980209633137228881080387376322736767198163252199654818652474121868880675805546579617037579*Zeta[3])/344920050717111545859740892080200297721307311949320401207282588391615743890846105234171503208038400000) + z^38*(-2938436132828809905010407494875435264910231941395901413131961204373543583618910045630964446052896258115509598279435473852981783868182870567947321438294950094047307646277318735704238544932342281475213789457/118245855341746141762156068521454510959207505186781607102911494019970301048155615225550042860062098172491001557583485539675468929688217310125870263029022289545371897036800000000000 + (226031695445748648459137604908249865946673894217533763280685379644476067755851776*Ls)/6444153555634441339773984449347140306052140770008680979126645550581609013030859375 + (358899852698093036240896*Pi^2)/51965613712946289533302125 + (179449926349046518120448*Pi^2*Log[2])/51965613712946289533302125 + (27885527317482281061033697362583685846233096962608829595661324872746633799549260461622110206040279463308270067355911077919823*Zeta[3])/1348880758874153022752775201226137713102717204950902660742183822942606787254408754378379676876800000) + z^39*(-1698647258089978261709699079988217572948128930862498141324415089877037090390290956476853617288161180415401773487868946691118966635534514505272875058308055675620170647480083181338043256968231478707287746003896030581/23833101950583212898652362412771093046156190038408951656054229465658305459202447343875127545757971489457364652942587953922125717817147654720841104757467965023436253645330448384000000000000 + (374949973397326721265787263903170010032174804593683105507846005761842100950316089344*Ls)/11239099505146129884361196109234439396855399052185140295364494966795140088649898046875 + (1350596814100718531117056*Pi^2)/202858772842846273880136375 + (675298407050359265558528*Pi^2*Log[2])/202858772842846273880136375 + (65908471389269537238926757076189312212655784363239533421863548653064199002066463226622744136216175527419704647262728019543273113885871*Zeta[3])/1111587448746820741864278769976856888741355072329270753248878662113348051105634993706848636305311531008000000) + z^40*(-16843012225361831413361349674536181845262212310679762909138263544485487121852316038417384469102148273857002810788362190978029865652051054802207718197516625586237527022354498272505278129760986943359461805725481821976617449/40065398693290328706092310709586054640218340262148597267862956178587795457966968585736287164877902227439965485498031642755314945959486213693421006067893761577528264150599400830271488000000000000 + (4163727582999854550583754765954585888150032703595672875262735465870068454341199527936*Ls)/131060904146786688155649981075452842883991471592010189725283490893784650124669472265625 + (599627206528856070654263296*Pi^2)/93345870041181398618492513229 + (299813603264428035327131648*Pi^2*Log[2])/93345870041181398618492513229 + (4924149665892706205263448569979685227141203574175616815470301775603201780582374443690041864835015833692343246435603491337446769343061911*Zeta[3])/14080107684126396063614197753040187257390497582837429541152463053435741980671376586953416059867279392768000000) + z^41*(-11398639674859658842621892370946186810626658624632059021978658745371688271544725937637419081593977392202301914167693061668263442017430659552634651223219446668731568925475066861658330819240544418586543752676519258808786061165631/9494762286973851361295685539654838566326366624668394018293791935931621508101744962597522510392229074502286924698100335550782944397392578099008819491579172248661172083631686967799065660620800000000000 + (3314303529050701725605404064728518524960678072623501131932304584017056441536942375973158912*Ls)/109423806096778990020436624776409587176777077163373482950502970500714014251930881394979921875 + (6294876742733374112695058432*Pi^2)/1014810098157400392476472741975 + (3147438371366687056347529216*Pi^2*Log[2])/1014810098157400392476472741975 + (602251198053427378200152367966698145014088492394118266673046651385852996967381205894830030695634894184714168198785624004783038188672516242709*Zeta[3])/603022851895765290612468861367205139859520230477761432388477687652545957548193716466040903011995841833467904000000) + z^42*(-1703021533229796870327790409613855019791098788986632726672253940333435347851647267932717874524044596182764703287170192629285530793283106542277692348480214084971484621363148220188271767410356786554292911104225401097062337078221873/240161634317573887373949693061857681383549273447494672227431207791211602851985313759819687027568147178587257507069596722755098005345812269563164257728179062760253176233036788009035190239232000000000000 + (42102863298846909279076742334998532661583425179183418978490607147038457107392440704172032*Ls)/1456394934739738110298624109712638693568461541659806782837217885989982443459594694698046875 + (125728285239921434169442304*Pi^2)/20973399501924893113054409115 + (62864142619960717084721152*Pi^2*Log[2])/20973399501924893113054409115 + (377513525427978576736842911144828961189389897433084849331143530659331306686417423994750336858737495468506720043799427304913649390150041913829*Zeta[3])/63994261833836316554792613859376871985091942826211417314695591342719162841849129094355361135966905663959859200000) + z^43*(-338466506742782853418878405992549438976990050258984965098912697149873654252638213002086848894895130565850633558715828965969703885561231224964495379103761908484470125736283016165368555693447045147997481626929085218499708212804935267/16778738365252030780803965857551084418276943179269699928662784064097115387708111040397445840009724983836191427795500136982555303069008437003131545024772752529004931862191499463557644690653184000000000000 + (7493450829696339585353799642023057344268577314472678029537096930916160596052907095548659499008*Ls)/271292879258514195972096803284941197921852310595763828086568436148555959620322920944268077734375 + (3950769578500608142939783168*Pi^2)/681436979490610034487151772625 + (1975384789250304071469891584*Pi^2*Log[2])/681436979490610034487151772625 + (1202791711830732612625165949244300002981646937215189797637154938034353046936062921874134423459047647698826800635900648467640378522071156354495961*Zeta[3])/71673573253896674541367727522502096623302975965356787392459062303845462382871024585678004472282934343635042304000000) + z^44*(-325248811649780944899403502166834332353469529474075246496176061342502816703427103248256110825468670755924552997629399384297124029577130716494792062362543030314516182557488078559795996758674956331369867261321669627593545030445220665953049189/2726241101267174249300767155065611938769886969258017849018354413001039574826358184923910102780482725742253852986581682397584318293108927587404624950487319621687698113484176140143032877016621042053939200000000000 + (105740573261554259300558775069874121910695070767720860453487477387768888245070229765850885259264*Ls)/4002658042108238859288850696594399813189254144030547602624825215689122420280593256070778751171875 + (27234680864278366047780732928*Pi^2)/4853540683770990576213544297875 + (13617340432139183023890366464*Pi^2*Log[2])/4853540683770990576213544297875 + (1029664682969068430142606597373986377353516530238032295543557729811787745696455027905997880028691846021480859562615694092285456568799376707890996293*Zeta[3])/10374552823080516451196656120070303480463151641930545093774404051277499236342605888379677746251767155762206343168000000) + z^45*(-57780352472253805154523243830636733915111935417249388824263792524373593773854957972257662747345076706021173741873993205306198222619419839966875050644607204979566808011646450071977434412329922960314593257932759042796205513541857491826900857767/170844442346076252956181408384111681496246250073502451871816876548065146689118446255231699774243584146514574787159118763581950613034826128810689830230538696292429081778341704782296726959708251968713523200000000000 + (24393321597600616119885720325728419118849302991131395478167583632903794474948195660321189944885248*Ls)/964513519638812287664508609920628310540096304135361002467420184117088372417137876514452257484765625 + (21509208182583482276372283392*Pi^2)/3957772813047692694065293126389 + (10754604091291741138186141696*Pi^2*Log[2])/3957772813047692694065293126389 + (3329137043585205970556302204097383150356370231954089920674787541858384180558592197223757900093437994983164668376868142909578445259022600075787821183961*Zeta[3])/11832523313150765029804826193477516796250906552676517697619500300617030462356620102559968458858348833385321741261209600000) + z^46*(-22370796715366311297239139634352687003405747107966514918151068462479028633162330383806158617369525681795644531222792087580340472190488566990860297210538950202732045663092827457380087160145422017360785403388092320510745686123204537139022287323171/11171740925586899323743340791726259520450189570023812505009242709925651331323223615994281585237493502450344368690752809583793640087146891205707717594205660835817971260635909738807577275973965693954136473600000000000 + (779614134229137112273476220065561212472016325895003138942180589669272299747838988020996898816*Ls)/32169599225594692143664372933624291477215838613210372923273097266561613374246409222638074103125 + (7118155225890936580669964288*Pi^2)/1351432048971928400686583358075 + (3559077612945468290334982144*Pi^2*Log[2])/1351432048971928400686583358075 + (137121351207084490008344762441298934638323078372332068114162404165667417225778570674652332865933052216981265169113195403776363445785170753653427174499583*Zeta[3])/82313205656700974120381399606800116843484567322967079635613915134727168433785183322156302322492861449637020808773632000000) + z^47*(-215290993215550934783118158939841915788331076149085687915723393178146665240476836507806945065840256591984735119072521775600767066540244398183096567924424848334604910344249321512263496052093903766620806232376677659989972019466455382259687297265923304689/38045714833943846949558121856934373907906620443816865662773419196279831843577365325582171473090391586676153329827946116697339017688324334046189811652477481582861512550049496315529566937186585066825478890848256000000000000 + (152880833867234619532238074686686808899229851686851684222457212992943404666735295990526259264661487616*Ls)/6577520914862089935125674389453940429561024574231619038087495150373095396750246034496318353662087109375 + (7272897730801609115032354816*Pi^2)/1423825146476682767614918530045 + (3636448865400804557516177408*Pi^2*Log[2])/1423825146476682767614918530045 + (14813624304993633340791873270544294497886680342436380188804713497039026634460414524898392995629180254988738363132427138622894129426217146098216879344827576617*Zeta[3])/3146778976785240439972767319368230600181852685712149476416429566323863164444651701617154000254020431311990214172210102272000000) + z^48*(-4117927458933799556676890285135009338948542281505035699566323370538920380668752684468795478649684125515545816141258756741731566416346792601999990266431269983890386724168579059039020827000123375749006799721307561898574280592522433969385932876299890688145681589/122784440889294135990298582413300164766126233372264400934215039717704349670963264609502109426875470592589322851360442739117805146378299175050925778678489094105108382253111588815656469492012082560559999293208995561472000000000000 + (1094984183726971473498144207459641883212505418222174209609259323563337215502363218342431498419797229568*Ls)/49078425287817132592860801213617863205186106438497465130345156122014634883444143488164836946555573046875 + (93806144416888975710756037197824*Pi^2)/18925009238585908452881625461848125 + (46903072208444487855378018598912*Pi^2*Log[2])/18925009238585908452881625461848125 + (414303959032647585024400751981639548986955807733588371766429163257271102849674581387035082025477962331373042351623040015403022844124093458971610731654513544779*Zeta[3])/14849394847208188670790410107072785480858148079063278340062394656220175905730707759523110498495999116407391659309942806937600000) + z^49*(-884132808185500586887329846681426323731500978017973101084601614297088877917235657948970648621853026006846791515067916764009069149130715775028852593726517604239832698556862251893585792354611053561075182674625890496498700724744839641981649049427845698128411214044391/9355486802895233115299206307831958074256128676059662670541954422266652300569243368962247526515120356519987901065698118241437692445206678663500259150940269431882270120746485642855655299062165423452332810146483491409022156800000000000 + (1381191656332607401487852307459607974069553205303491923646676796394732019848685581852475471527100511420416*Ls)/64439972402903895094426231993480254388409357753747171716143189988205215601962160399960430910827467410546875 + (586209174443041833854631688536064*Pi^2)/121802652129890896843973243757575625 + (293104587221520916927315844268032*Pi^2*Log[2])/121802652129890896843973243757575625 + (814663496864013507066318622436061893930285049035195111181839791028526599785702897460830605969612056950175986139596244077368521423977937024894382419684353905793623857*Zeta[3])/10362204712278818218250963980917531164252432892531936891262340239003563150537002488750416968060478103411406047699664289537196032000000) + z^50*(-3673758644984886339473932502666052599553029318426709060498698504607365028323182913056994657242035514249966107075104874060429011151890270137813792913346985389273955019824995834057304706032519720518883074518911729875830177342588344557516593620891743621593356907377660305377/6553225366841620079962814643505307896330091445547943831284295424892558914776670476999160241901344335971080565075621473287088871843503995261183808527113595941924664575119129802936910393127009597945090960412893762582622538144153600000000000 + (1289352866636582068434069822576148518312380561337273676576066560923371671946309833915406100141411879559888896*Ls)/62567776404691527262282835199963008064244771213141637220550176508414560071339819766473580524764893390712453125 + (110919427519970072630961530470400*Pi^2)/23722727447552568854411661584202729 + (55459713759985036315480765235200*Pi^2*Log[2])/23722727447552568854411661584202729 + (455554990631717288501318504972111893573165420036320190316556066921386163563784563230916857791803199643791055220007651533561187194076544714252573416441112724251061817311*Zeta[3])/976810497544149930707124204601159271083529340669343917616329939863402552990621434606205972855834402548248543429821687027039679283200000) + z^51*(-230158144486760695476844774075302290078944167616260113425008484630429671468689565607102077599024328084885768373992366459600369273204500074482330367037103678520959924850000579477955701192768227262654407527342358670196126740343284638835369700208248720939410050604511271412437381959/146079776898095058567671225094608729749112634322810805184498518186342468229126383406909688996198806405804916299811727136414067423598309440140745183309685344721117004033613262311588870853301182007252537279862444080106282601574754261401600000000000 + (4150533691947205252250712355631171013718648758503252668673595397490552805491757523916459824974961251631235072*Ls)/209330433948852531557590601035708719727913507284498588919499538442963278914878902618087401073355395109233471875 + (845839863002286068148675213787136*Pi^2)/186106210521841663773267956411248245 + (422919931501143034074337606893568*Pi^2*Log[2])/186106210521841663773267956411248245 + (15035838085487334462688689962179847157100429298313701776292484047657555881314764860881841876456970750376579794497796387927929968084176025193422421751784083103228436765100761*Zeta[3])/11471399811428064745906965583419651142658122585737569766760433246040878331215171574352195562100168074779727163339071654680975293756211200000) + z^52*(-1524615790364737504827160411422936617024677336791984744174886605483786678069838183453668211031802745637612894344368663290731828708297835351176492456312409387430792042900266840149612047957463659091361209757438248970179926374754748777462293804788604991812570472068224076255468808553/162993132042461356886279897480326404700986550434263564542699796261518419835195593934526324010992938504858732279405699689672034755277725259333914076686821935883921319058185120587534158463182663944232110585933608579743775265010098162892800000000000 + (23001980378773642106696151513599703672328104454885707949901071204302943757823953510643851177607016239205885935616*Ls)/1204834667441986221881993858807340413058138660910608828850787645632732547042324708019368655199846027685578784578125 + (8437482395119094896362056534982656*Pi^2)/1908855061056570059080370861794424307 + (4218741197559547448181028267491328*Pi^2*Log[2])/1908855061056570059080370861794424307 + (110231157822810645944958988835813059486298191961459032377272016483637894496270189932556394482852627934567427347596327586114161460817062996246007906357262763668592647019124019*Zeta[3])/14165708074830143542637934935833087154626030352028752819671345259726376934136478538994916365916515243112606671446402330498353080699977728000) + z^53*(-361360770701608432382282104430781314038726093965433411792964316503181518572739471730494940794732341637266843213502664237351623854097438589806480081568228091412079198177702867257791392168715727444241960537920993978933422240867517839458361973128338943307416900136190873056260844029603148173921129/13778717040644432897353838263977715469275031377600617173582047016806587194058197316455001344157447223244062210917315829223119002444385415139960209186579789517992339798966368843929720926418385499835935751057367045723997451239935166295724230267686092800000000000 + (179168298430842767019683733306947840176047203059302769083217648160067903613492888152186085465401881444731898782810112*Ls)/9739869479388102482260599937185369073626426694121083594093661118339262162276672520162738339061498554537819329387546875 + (87609868282973390396240151929946112*Pi^2)/20369501764033708622618055031074356925 + (43804934141486695198120075964973056*Pi^2*Log[2])/20369501764033708622618055031074356925 + (6975130720737428814667261726371928620239197536231375134118675868471611893156848765113483767488110818698865514644869933268182935071433912501833937711617700243679627153200045079111*Zeta[3])/319701854677579601185030034660530764316964544815462912125229555907820436718316836914582723832815538025976064648699648269740296680149667020800000) + z^54*(-1530442256136999979182091218076039407759833192554796330412152067989371692432506062020451171838842006260430125847399125080698204696408253782518814267682274851011282813907354490484298050400589887648291395820060201915374786930387294814824149052702703691553316642628888388913334532791659278009929235854329/9822296229593790435207657144859154249427398867836375958359698036400743747156326539008112258196077827561762187674517762019992612082504587036672034720745268755796019349091165694083740859606610287413045159498754672214808823090900182645569974788622708113408000000000000 + (727877977197497517889313930455992769663666954597289601142758431714106169696176648324004964440378388724658253378080473088*Ls)/41038100407481132903618636059473898680597912114757278733748633047888141529187046157453959824537429202773158828914998796875 + (40564819207303340847894502572032*Pi^2)/9687953380756185295839188951596525 + (20282409603651670423947251286016*Pi^2*Log[2])/9687953380756185295839188951596525 + (85275985564088869613011999096967457543132690542571054763592899842773600382699004892195117000074747725288675708007591834349178153388510169020299375661304898587322374385200576638951817*Zeta[3])/657881772507394884224337981434473987424381074433373100072391799061003788367680334653437726418490704846366401542460275209245162659910787268608000000) + z^55*(-990857018484843184798864710401676106647309594563142930529292009423027017940078442125233599471307887309536742663630996648231835204425996439037316119294278365617934697319312676456199290252746377143617405747628250601468219755645213636231579176273080057639851230287924626251787247311269971528068776045404056049/2273115082637513357677496847091884913019486355590165469787434758376005720941905712963413371240769115165653252520387598557714770258581541550374788963213753076541337981844073929587635644693600179154276562991839801262639917074988483868568385845482221602437332992000000000000 + (7953544298804190693923055745743653895114087419708488168790826736795145384405699149366180226349973365293962347385972588544*Ls)/464775757447371971161328357391225727641674715852948287819890040789237733312750842364156635001534271441354733898445135134375 + (188524997265942276590589700703518720*Pi^2)/46227650053796618528334209632872608421 + (94262498632971138295294850351759360*Pi^2*Log[2])/46227650053796618528334209632872608421 + (3190188925156888366960653307893996240288057252096782660624822108781112851009861846317813920741938722406642579149868093183569004244158112332450758418968443676894877637177919116773200333039*Zeta[3])/8797349857680062602408841449619770741953511816987637652544510758643521717767531477417452439486038526547928313520259378986310843361894085188124672000000) + z^56*(-1247749055484367925852022928199741753737739119697599338980916878351183198385195834261265702825201538085950619852723228014835499667564691588997848539719471722425957305315875786627110674893517886888329892036837618229067107355039249820910871405839802915034383190562574502754337628551760118914917599643132252419423241/481480272366820651417639761283858266125030682318687767835755455833900424017613454221765337949370199676303755268473991021607981894339730149647027166852938145628734658978064021291004383075300456112300588003627663711469826265812287179176789454046554206759370000171008000000000000 + (10635233489591291850774577963181165103694904579780653562921606043605683876819931437504261487714966028533144022469051760508928*Ls)/643740982679321458456791850892984274253870434297239261389851700209710788508634931008206319856267910761787241005569280454545625 + (12503050835351864929501435160761991168*Pi^2)/3146310467947178016163154880114901001715 + (6251525417675932464750717580380995584*Pi^2*Log[2])/3146310467947178016163154880114901001715 + (19603805653985400351661157065838323680873055008285757524189883676245685614998653133331481412389246823933165341362956892615393923527480371375589048864840853214343973839314027153717711602151*Zeta[3])/9093198319399193036980029284218229537418722733620259311562015155961369502196087149916021596046639768360812639371761241341244622059832411970076672000000) + z^57*(-823735661760307026030173227682898802520285327379716162629393927479435089038113849175339754706506772710786549223645417270835819627116283778278064517100612152737056163403802604072163328575745737468314106876825408382302704057120427893792767583572731747697772665638569256511493430111757647308773102957737989441205917/113850347895071872074472253331221745959428484556054418845821352555290181007760074163831115450749881599654073562628493662915731912541462684056337183557139614561353418507690979750074237337072283251166968767050992326894379853741904648014220503897847319945694138073088000000000000 + (18982105817233619089567023389339097311573423656383149688761982032886633320243813665678915681172210023850873757686546690813722624*Ls)/1189396168260925252585561996084116470930637978737083382688986522940099854241875223844372782029172895120660057657921557387201271875 + (1726438705462830186486390029465681920*Pi^2)/445654686780329739316184633988574158507 + (863219352731415093243195014732840960*Pi^2*Log[2])/445654686780329739316184633988574158507 + (264121204025818164159578944602790371972872846807134340007499640058409337205751638784438274924332438868162234870729229064845800544769683366458991866615975843912803224623942169582847042775543083*Zeta[3])/43880825502949923688194018502357982959147888007929217840941255506915729616098521092983136522956121883350195074644375190494341177257824863541897723904000000) + z^58*(-95726307864388057988939839106626621071634770110813728238145563915785322118063841393764408007686850025561394611081045861422329647301572633654681399138424781755044911568384956298303278969576399311494280237523051935521198699475727955364930964103170795756145325278123637690975320544325590953505256651570759414254816503/2224113192268317287351768487675965935989769583168275552736295736774406290973620699840478301725494628046338217943717999858376406109036723928393117237699301027954774772308014330772028677263006076252960357222697676205815421340044393841277432587640297273258727123714048000000000000 + (21853855169592311208961073437290821961373617967890866032200662225372968623964584668844502792789550375262202542782176628310016*Ls)/1416686548077726043321025343067302833852827580568252722349979517809878058838895745372627468332856766216148394741536893931815625 + (602306435590040004909537574189531136*Pi^2)/159419688152725203679285542559607651325 + (301153217795020002454768787094765568*Pi^2*Log[2])/159419688152725203679285542559607651325 + (10440951935496634400530156930309236202615473404684758919074599153352471199944894291209825002770071096557680131074748409247640116741683038041072740583189042268547143083400950727113516311536865673*Zeta[3])/291602135977731266282629216550152310403401482377815344174530806299651818975945344603124389997378366604135040175838729714171754916851259807477931180032000000) + z^59*(-44746801771686700276730187693033645540123957928334389022694750369375391420352989130666915345258352139201325718567561024215974843648396154404262943298848161292718910633924398978113926651311620268978146898654265424272642764759877306651910414197325264806196464939274863703642486068539438481405039815134058761626731057296899/373076018818762489700042418937198243937310026015838800928349542835282372684525565469110288664255244408188743582734834072876068859758868016351644288700139862215448601495365159949888824858685682680339978930908851628268900096746002797667241825768632759157088362576559996928000000000000 + (8817490966229959800168247709739483671350813272353279181351714819239292277442501356672427211702995480505483392391690893163803705344*Ls)/591028337988981052319696809223269968061577332944819228822206552641471195386749625804610731806979196542379749275037569159396118384375 + (110897076304586848490154340599482810368*Pi^2)/30084523965733571049628206399680925775425 + (55448538152293424245077170299741405184*Pi^2*Log[2])/30084523965733571049628206399680925775425 + (150886109698042063843841767557843090878222465432146969471915306266636540662404038993562714734837678254216393728085072738523625501831270613448753302974444379075608185481826216639318176152339740920703*Zeta[3])/1512201350991154665213104952487077996857717438182250354920648984934639832914037984209433041369475795741305819531396707185506403485508248013546878027169792000000) + z^60*(-158706243566160910471184428367151084951201622877604776647773310830122501679426330304590051890899911889068749514334913110132546032602674392677950884364921099677008313020829611702891860486560330123954600046326020098546463026969192255929808757132877457817056766882055750309398733320270509158044640953554264556408379784392919069/222315327048637161571711809711789696301357897708517846323721437226421945119152513314091286033597325557563432724213521506086315086428441380874350136201322368032292114035518064751814344783129335143084628887172293545255991059559570354293476705872554977326257664644084318339072000000000000 + (2036113689973852343653833933978044923216952654238508052335410148898109677664932149409376949051799506846066737196201704366181078532096*Ls)/141040853383734114758109465837371242378330954452740952332572018243987444353656160703373015544847308265795167440633965367583164614453125 + (26584559915698317458076141205606891520*Pi^2)/7388875354675820058758927600771875683201 + (13292279957849158729038070602803445760*Pi^2*Log[2])/7388875354675820058758927600771875683201 + (80675039459826121878101933987303962263907747850394319331973856782883005185748737320091956103606917410044823275954606829672805784964264112424975692533046030774380259221593497821790632755495234872740557*Zeta[3])/135843732576887650860078175731829847717723177717829816929881103207399608167941430880570751342461694847340481657343786443617640657034628784170211136422019072000000) + z^61*(-514467638854070039057112198879065292534920640340233657896658697834371641408235950448954916577728577356859517118892887785755214777434199597156740925320187512152982442802163653474773388090949438866964895327111591498886934195073915347235894284074462605610556752602960098185787139533618581978231561207692037875646689076467361633/259058824104868512032282034671878509251999379103036551230484170904560882604091220333874677454040504171494985553207724164645529967873982356706224502240156926851345645394493092444808065653989450775321353154900800510567067740703954086004014252255569161098129104429251173548032000000000000 + (333604594873616430931972624582778153146146207011409556342366901010784775516420055902313840024080121423785378789221853198639823847424*Ls)/23868452111093465574449294218632056402486776907386930394742956933597875198311042580570818015281852168057643720722671062206381703984375 + (20270726935719967061783057669275254784*Pi^2)/5770012008512135522806864759587394495125 + (10135363467859983530891528834637627392*Pi^2*Log[2])/5770012008512135522806864759587394495125 + (96054567379221059277960440009848344535717667170745037526738742063394593334905420372180397086449367627335592466199312192530206871540839650015254543620664970315836078536387633878706972464705715043885190793*Zeta[3])/58141117542907914568113459213223174823185520063231161645989112172767032295878932416884281574573605394661726149343140597868350201210821119624850366388624162816000000) + z^62*(-1061077044785897998130450809727481891063665284466100681510854730600112280911899735428135518922774461654431544279969083871817398335836753365107649793176628782467382142611818726854659355226487801960777034487722833279466263431692137736987634114365757933474622939642421750071659698592410463583211436392417661758728664808125965177423/89723949766196362656592573983989749683727643943530553779745436799342079677882657017123232858434818731679969094128796632249418674962103605755410284212850325979376506209607858987329270035299210698990532669173507817390672118167877635654850061220327418363992940333607843092496384000000000000 + (3700236940610896539904302171529870821261373276045196945469252408454555911329520345146123034422744969251502527603040584888900639464095744*Ls)/273305325923041677665625603945700900029313508546148443469997861546276444186079975148784529574016859833373596881494288180518976824348828125 + (97864411189664431142542794813140369408*Pi^2)/28518629592123768268707644365336322968725 + (48932205594832215571271397406570184704*Pi^2*Log[2])/28518629592123768268707644365336322968725 + (138930064832236987158031301858130001339446389387725452395429035317842050943069237494313520560324327173197267954429088258737813573100759702503925409991922994611530682215999714743399395111808404410763629001*Zeta[3])/14121561756152206953925090662794243600318304683289542107564717947085730804312150568047795145247479109139849994527366217319067980559744029054992119350557671424000000) + z^63*(-31069570187121628297634584043177344779473711437181562673319171599925447530442387142760140681826425195491257884469795865174483442576245922633953512979680168611365202650971563759383114712035181605365352012773279223248742199935294016738340945303944445544488010222972047506676753782516709216686661609294673302963496854131234728738366779616326663/945940003756468317960761260834080423627440097141886086557668303082610478274185102822880339715698007219319165365724622534618088658942664134112291792667885703724042822004442776232531595069999333133349198751814776184006489824916144596315525567370560064866984871920106743373932987421240066048000000000000 + (1971564522337897891496504301382342801680549402204946030773226868462576208952532287644555056654716289060494839475697838504935568216948736*Ls)/150258772260719883391924033338112616033432102101129230825496659811156313470269077246301451324243035492807129021427595666345930981351953125 + (112236688894088834018315208652421595136*Pi^2)/33471726593594495805424483917491821070625 + (56118344447044417009157604326210797568*Pi^2*Log[2])/33471726593594495805424483917491821070625 + (487165545862580535357233713886307387274389541449137410085935443888120401084734829641763412673208909704953216948295648836827653393483411924488134458823658470244111607337248462005403856180930711434923055770516145223*Zeta[3])/17829121291602560580970668188040417187937636027353641696457967945141648226109419768856132408777414349792722147633809653408407735114160454987579121480655808163460677632000000) + z^64*(-293019941390099833653586503677576897192908206665068141549549420993984404633921071946546060295389228982650999720000999638213880498773240156146733710711593594765416118661382072496853633197055651051883551932703814900183860301872988722217481514088628528547221186314718235281903759088673917148098480911660978906955758305301831633769009647573607536745523/1497426809706504373205156918945392646923932183535994242565135154452984717549948114509030869291308808220211116050603540370790572819460873094956294356960433740537974683404320932547202445122189224347424315020917797958387009418801556560545862235249866064924696520189016655187909414819772709514248192000000000000 + (237066131891387347409204928262128925790855433748777486047509882166162967250886921401747485541716688123944783462225492447540440921189526798336*Ls)/18633705251818895642872740257343662894541705253168525013493413221803702964746604357431737209240979723196035981281193700862597871415264976171875 + (4268502010656252085684571075624100444504064*Pi^2)/1302284466576981048301650395777854282394806875 + (2134251005328126042842285537812050222252032*Pi^2*Log[2])/1302284466576981048301650395777854282394806875 + (421000001776290803192452946153865353708244738136699663433701460544731326220907465092381643790212737411240781059846304410512254644162215044288365419992216290289570449300621379015250310094818453019375550744417447701383*Zeta[3])/2586160962087192471639745343486283672102953941651928237654639981937388553218818993840394785188976523580460117835725231831240616735506642839250950463194074068341980397568000000) + z^65*(-26088970676956345619359189369784199486826415009090806911034069391428163035673990899514937321853684951196500146445331137486468514122140248256088535003767811523656502983728092077261737442401768554556332087518050771591753173303149820997767817925506775035571742184562903570625240676667791244277441897244709916106951493752357441705330233074193974517797538694699/48075772474498504106373915868149093972640613731123229001536521272414716924296122766425324048298009791214180914772502408665276574398777967557128934891519018554707144301737510353972772582338729935014997061913002493423716350515189036049858872660222254185272357672512346779186947019113051352353536584187904000000000000 + (1055007088900466551354651479804725272224427668559170792266971655363349933579067881560589366206675974477324785010755308898381348883227964604416*Ls)/85483613209396696512367026313526926224920862159121491244717831111225291116803662211157684946699198525781259269334522218112353716214424132421875 + (1760620966448935609959500218851968726073344*Pi^2)/549332870138105473203124576415453704635272145 + (880310483224467804979750109425984363036672*Pi^2*Log[2])/549332870138105473203124576415453704635272145 + (2139535542077764518662066062895260106923034104668912745483137827669201286298049519060374826044067662845645677975207876705394454541014854870266977688298727298065065316570780018824509045259617801802410621613565741436217163*Zeta[3])/4739296269456554704923723656217616747372581408480225370285722278107964036268460569997865445741420791229101875061967547646958010644651585492329739033995971141306743703732224000000) + z^66*(-9674134024075190640127241370243177971418704024627921823445017621049768118185228322385677245806013759315675752548385046535990604221576763516015330662599223407493085662314430627694614613571862956261846032735721769002438046635003498622068514855538489907080106720247498528916404822958284086940184577538524140332994075443312307705614132097035088968962230033998201/2990999844663442648332262908654132917869283897129166604309879287733801317218708780682604089004826180581967969769060685567675421164381114981589950163608076082939280191915240822736448922801216698099861602923301797983718352949909260742816219863360970242526587395197018146047987918117676266278566454630547456000000000000 + (658714324861262062343991458268197058646042048026517114987859441953972226027027208744561055936214138784279875973686560816153552663848591395127296*Ls)/54995271961028154724827666614333879937329801521055389095923182946613139430773373200246788341280738663000474713360155336721024817942862519706953125 + (5444517870735015415413993718908291383296*Pi^2)/1736701131500136323551323318107935107750375 + (2722258935367507707706996859454145691648*Pi^2*Log[2])/1736701131500136323551323318107935107750375 + (116044866569545332340732880998240645603454310107892081923944608490278482188000931141608651350214781711695731377931722719842463051105545867154573310730334565037544322099291429332689795121794345479929715930715914265868974247*Zeta[3])/43127596052054647814805885271580312401090490817170050869600072730782472730042991186980575556246929200184827063063904683587317896866329427980200625209363337385891367703963238400000) + z^67*(-448562984250302004394782736718651915047057473205082535958270401060522938986506525352815869351709530632550068885604819763288443114903683581160175164319835061921595132120972840072242500330495802404979890198568183522753151340526631909180450621490803235032614649620721994800419695979636809082244614684495485676548331016704441207075917425599952658612130603540633490605763/50079425443942110792446376147208493704637201958670486209270395637525502615323900249602278737012185740684010675502512964283169205952243089416425672322711010947416088016892423096855080462619191469871034446150411810551684713642310478789376891059017785740329066669564604267646308402940127996014106799453542323899596800000000000 + (3066734744928130122554838266801205276097708925728602513951959752316973018227677470280202055201875230752704624890930307333809106158214482996773257216*Ls)/263702329053130001905548661415730954299496398293460590714951662229010003570558324495183350096441141889087276250561944839577314002036025781994840234375 + (182391348669623016416368789583427761340416*Pi^2)/59460231034457061571154081286837393456840075 + (91195674334811508208184394791713880670208*Pi^2*Log[2])/59460231034457061571154081286837393456840075 + (2550327642689918671428352591196229861856737318308556608980210118819351600854651160184095468206658976010682352580668625756617193772219619625567763403166582471072737947362870710117786713469593732548067743829867505625919656362989*Zeta[3])/342260602269105685058299505515261359215054135125061523701146177191489703585621178059877847614375630132666787572475147568948954829531190340450872161661507445494433894098652259942400000) + z^68*(-37484541950628571601034577476669311410061070939652917990938311857903722486317302195465258332582077573303956560096239143806718108687282398738619582608086706830156456373780730083781191376008360415674521908054427203676056496160296595103855987015161074661655586663519993487669278948122955614609327152584465977497307483542823052694398131690144790010023126397119016592153419269/701862811312767001705163678286687694598896881306246593806014782407625818122992132399060642366276971631473807656311719311854319596486454073546646192273273446476579668452745047464825934586102847451105629477581488148493125351915127732040270033262701961095207300954214719271684368389228436570772168155429231732155482112000000000000 + (52277579445973529079482655093418055892813698958439473619238329741734901594474861788045564599618129411502457626424378939336227090050361371036474390085632*Ls)/4627825926499244459519726833117037930354697370529635124750720621173936517759307493098107787973859750092407511314788282985555434419927173165231449047265625 + (616058086109408464284924217281910986602708992*Pi^2)/205194376873494425368343405257422503215719819375 + (308029043054704232142462108640955493301354496*Pi^2*Log[2])/205194376873494425368343405257422503215719819375 + (272327181973511453629080592469763788241271484410054888807043125768857089497878158605976167975189636572543563368238210108625619565245606987087024947614440934618804549533723159698601831383977227060142792367177925260320892361370923*Zeta[3])/6129372877237578935030984608573961596400315883939010293732944611141711031533346587477550996492740042898738548683541858424314615901408245312649606032369479742841495881243837857792000000) + z^69*(-12625716939831710929329932263552841676984758508909532363477361746899252984518628136463676700802447060051092467590249629935411290335025639325759223848390929589874391568804412862197310942811795348960948963141374590387439840282878467221615318876344936200639509745845479989874046515890137903277671618823708106945295610674052029582322712374394497978969661746704780562897717321950243/85478946073492603145804022718445573421818936666938698017578009339352968431522405012582919098347527008775566170559007858311389811069156218133581994347663681328471170687201641158647534758433246115134538044837594486148733235795582078475424198299254105894352268600279320120891324429289205028793550626701882334542082055602176000000000000 + (9351358359268791720930551439221059734033698665323865678016445712958611638816200299525186405669014403931024650187545712906995719035444933861498892143785148416*Ls)/851882349366888160519959955903380361155376003567206074817596770288992765340255383634185297862239799295695000600524432490979460165327047203223046704685315234375 + (422755923626832476976065784285791009330167808*Pi^2)/143821389545652362414232712317584308597113429375 + (211377961813416238488032892142895504665083904*Pi^2*Log[2])/143821389545652362414232712317584308597113429375 + (2509332594636360758832845059164750576038318375021074778656342992129713775763504927673100704560153387872624758535841607048990824597638115409780386742416461421098354993244712693062374809317700352214141750507830351149734957963440998801*Zeta[3])/20421440107827140612011109712189688908755659090880870132297331991026076967945633929104106147158732470088311757745369430445580676858546630267905736509503785720812172420622500071735296000000) + z^70*(-1134414618899952366174899780448633152278059562760277814443204746024635566625586536808052399733356778874517821542403592842594824555656445584749764339422191831605911492938442967655850557462697393976307723673134706193072258465693455472162171395877842109145977966418125184151499604198795248567363514088249105692991741575572562737900765381295845153052441829119545001485844090376155185547/1287600137125605538522378483656124312859290497831297706170063882762035930552657334770341040229284204442909512430951736612573456824466685009984673670376823190776039493682765713363524929178793022200872995003084827278873382274753739257623565851693052328564750188742703499536229540755177839462527618768236066282847817153075593871360000000000 + (1017899499386027858007554072770704710656982562567693837405938329248352618548189052159920918132054700110680872199099640150313827958737042355832712970543038464*Ls)/95384510160771261216520612823158418816625112368528865520117012889501120443503498553634647250984379071718745240985361166943646118897623045920727237204147265625 + (2439144006089286906105469186070914539716608*Pi^2)/847292595896645083015605572776186176606454245 + (1219572003044643453052734593035457269858304*Pi^2*Log[2])/847292595896645083015605572776186176606454245 + (309896317713515835590549914231531436679253199750041223906614151300885123979768324549258805946262398144922126448990388991473927688451032859977924352709928522014885920735227908831431662639508953053244728485454478220929526638740217051949*Zeta[3])/422815249516086708313161364070888603794415675983133478321236700566438417461704229648555463393113338544873224930513081700210589775196655007576699069940054500774785754953545255216585113600000) + z^71*(-361952139103115669633656906844488989701785109439867083132106886730846167456350523082421305211994745899863062659700666215525676942942235414775913372201738645900752386818721412298165311183668141941651099201199691726690109468930685685991386277863370121422010677182951703365325338916911942044515661554181434100812129430876325648259744469521239511450648953330213008837032919001971275554465030807/148730225850757640773667901976810548590530086804122554331962798503294723125134010634762843338222440238059822251742355323108919256924057930893516518354755662773385564872431887121124499674706107764567186003531946330188030127618457367913890570619518147463100147058744231491115756379082509410050854995828346178517287090617935020723011584000000000000 + (1048136868870303691684481997095697860149489779188295158135639426934197658071617281250571548552274967975807132221956578261149183578105531286007992454710760046592*Ls)/100992356282143325205962292692257548575692135974899414581775732311300670316617956240599935432164252686103233711193372520670596961519852100036498632933853491665625 + (2684277978701260240169068839271041450958127104*Pi^2)/951834316256259410630886524200004545421133748875 + (1342138989350630120084534419635520725479063552*Pi^2*Log[2])/951834316256259410630886524200004545421133748875 + (11114998824310165298085842809846026568581981889014967977872470505629387277426210779196632281237252932122547633658893209593135636738031476266154279390865708727741809706805150873917691364925564812483348305163144516929780070311143214592099165511*Zeta[3])/5490128857195049958406715020968775349327420491333988844007037503447476944075422420566316904368363660993734960145436967128219481935040617242321899541821684979873693351763258369080974045609984000000) + z^72*(-570400981486453156440256104801044599052322610519696242506081897793430809355965296326650847266506600074285732767258654219050457767999587404226648875605310446086753451753659821461602381100392997354211860910673259090936280132382125353234849715873817918969542832834350208200167953332091829595894085055421084321204850736075144461945795757009188401577535026393231027943811350922095332197416091830099/39281490885931562966582446110864143316505620454131514181203567883353323166060674763828487589980412137481282942128716901404474787115246131725651677308391984372485405481925662232237668419703840102403553642685639667835953215503364706631279907336880826677164405132166762982361426622996780519018599972269001182834015172495114388731630452736000000000000 + (2236255470797210247216428010827541193479618104995660750369754414989042119787151682693561089265350882723282079242955023958469872988411934941608994172702642143232*Ls)/221474465531016064048162922570740238104588017488814505661788886647589189290828851404824419807377747118647442349108273071646045968245289693062497002047924323828125 + (356811923176489970264571492362373784095686656*Pi^2)/129119013495892129552846784016057481544969359275 + (178405961588244985132285746181186892047843328*Pi^2*Log[2])/129119013495892129552846784016057481544969359275 + (609400648123074027723673206211415990456112142220649164333638210289759529667608022816542731935578391460018562012633516894438360818993773283211448466296681254196515047629981592381576864878816803028349073977985340743095805469423860924764637169*Zeta[3])/50447033980300086140217615548671789551430825871900950468825751046152958760030962999917185533793074815710275640261073216039255992239053925187068857241619262038518583624532393019060837679104000000) + z^73*(-83478444693576670599878658743297181429071204519928815963454670567136580589430920891692893086546854759105138799138922051481589783732893172463540746687819678260499251621745214928703320776071963917143071701195281967663383965538835778565059890557252832532319752683512321952653269695698413188162977381445172037868961140143741176934018152093234793485832258282773256354343413122683625290661828938393952391/2083647402553353825999399271504677618080724131368952038227762054804593674020522432172518295722920981420557172382275659318098960607741115811255467571146344419054115848383264827446814883654770494391894099422617070540690302363160477498549611404777506570263508705830653775636379513790241225850822616929036898742247500809830847635880605734928384000000000000 + (824951518600368195071801349797474535474802675681709287077957692012440287593378441103977302299181395119338100268499715538951090467013194558991707290323296190464*Ls)/83946205906855867896686200803021236320001161803565921211477351465969339253224859864380497051102744958212733872047867327062519230968324423759529925398001574609375 + (363033831086880014121059957760442676955855192064*Pi^2)/134028516237420585689203620122504028213772027021875 + (181516915543440007060529978880221338477927596032*Pi^2*Log[2])/134028516237420585689203620122504028213772027021875 + (5813997690720095206846730475856747529883808760467241311852202057126211492393409868735473064910138347506348100436658413816427018934296566886860179659241311025741008064817175698447032455287668675533068481916442139405274520528399126151191498882773*Zeta[3])/174441479630369158093063312002840073733556517621234486508898729182709686941120348676101277016067188010969717250747893800421319109912588119363843535881023059926367263492903218111443085577976545280000) + z^74*(-1939277851147738333202771950348316176964469920247063035332479673490137771423678108203804941471758253133023457698913606555035868633429124336460537394000800930979048593924377458293638743710827777756622691559751903518582392360064942893352836671329624484163563454872667933695658864426774089661654145987819181389234389854998055818133250959694342390413862773151753698794124809183353399004784964724644589071122381/8109862289102120924410309116499935831303436447918711492055528311445761303187642104243898111006601111042203306070927779144118585653437643265886234412325868870064513578702943659705473860756226966508465838250934436651948500663571503313040684980728093160032281387200342195278110819670498035535898250699754479799463289814000235365102989255456168345600000000000000 + (141691719372416518890976621148595104603324177942577246976608035006288602765376003016830887674342165541043632180620391999186087980091235215383399905445825017584549888*Ls)/14809161636677895660747152342932676480593215020710335484383601062714484387985881511700135805359017669358094336762823507574268074729103561644369084329381403410949609375 + (6601020578765064449894572608703915005770203136*Pi^2)/2485683711288258080908648429713983186133615684375 + (3300510289382532224947286304351957502885101568*Pi^2*Log[2])/2485683711288258080908648429713983186133615684375 + (8629676296567275362013906122375208167632605464892960928289319324965233116005289926844273138988254197075227161452724402861926053810289724912931481637412387978155492596933818126009311156352350403317476773431775770313111090784353267420659583551471227*Zeta[3])/43380342304155780042857490927291525283107175665689296071441176197002056809423795004204514366873821518251487596779413998554023453446657357419297250452137045217551441023267862079420189788153074155520000) + z^75*(-1107507022543920733547429466155972645992855814353723332923686388955707548833369742802374694560879570631165084961018837175206945634572246097001669578590761589697477479363945404635914390155988253795732020991810006379396055797080626833963372585303081412459222813199901988744048647123681850294047336965917776055422078782577003398456220945274552036840538391903331768556546656033787312787669449440629736628719305861623369/1680489071849093069186693315806383055252227259632462386157494422154049413971543214200246218094511020445952346662700662368104755056046880126910529816232498132934426772693556877482375702327845619903811404804496445746838594715870292881905342302135842419465551283402035861761545029216102249636612497537095966011831927736893488003294674088828106586343656652800000000000000 + (4240893823664719368312013304452693770563953070691317979368785653041368506294114731305502793739221267893141579013309718542244785286370893654487968342678333504419125094514688*Ls)/455096866103763792244940463069863491746137151395919452841753614112029081823362948053901623902573712627891297910889189947740552251502520213556119903791402503592090872544921875 + (102137413009270253988233589688729495697390305280*Pi^2)/39218653602413362192401551976320346767288109993141 + (51068706504635126994116794844364747848695152640*Pi^2*Log[2])/39218653602413362192401551976320346767288109993141 + (2792620636956945864459150718978671571301685735473464851589456139652794082166032410096237251474375272708750333513488304150071323019243220139968107321048349281084139665699923689036057113504408488505593876077674765849797506648982437942909102084486736706162437*Zeta[3])/5093615680532441718760223726704345399081765109443639490398051450229108705626199392285683986123843625501445870043606521116616904247418234930516076834688846720536368081493656522496528076469442399963185152000000) + z^76*(-835232065489488825596218117375147955371491507284116291930070686737952411917748477349994324234417311084522907174497082787981066208175689020243277225397719206043972252570725369206179144958137237444490511518664372552405574982562469140622301971668278477133614870523947409718429182692908949294929217326469554360889763502311312117179218524606647001660401425319506076379971980416928768310484075864256151181980441762215359/212272303812517019265687576733437859610807653848311038251472979640511504922721248109504785443517181530015033262656925772813232217605921700241330082050420816791717066024449289787247457136148920408902493238462708936442769858846773837714359027638211674037753846324467687801458319479928705217256315478370016759389296135186545853047748305957234516169725050880000000000000 + (317469298179656666245291193186419778541637999274879806823603683094032150585270323859182552971490938540563183071063729858132957266179159827423565010120159131031174119424*Ls)/34967104579620729331151783562801651305888371217512059380849298049329933294150053634567931148872355945285539601297671144659281771148868245375038025646669420176111476953125 + (867766597165223607683437869425293042920709947392*Pi^2)/339683963644935678364314712527734018829291180975075 + (433883298582611803841718934712646521460354973696*Pi^2*Log[2])/339683963644935678364314712527734018829291180975075 + (619432084124675369649195938138244376891431853268298993065501514840597898086742744383223941790571972946880592223702059781860476302282640727173818648825298680062706324227785455043333342246388105906457270646420851595337972877325258520331561246079509249938303*Zeta[3])/189236495871174305340937104397684658789415422022673912955964759760833759961344869063245225490669113021725543159514793354177717804857643402991309356087511333270700981355801480711945315534468448295845888000000) + z^77*(-10371440658820847158626547771305940929125518271895948215301989152055144083230489681448351578073985990556632907454665665449733234739204080215649407526059699295049690734147398666936483527739829617947421258083501513020710124990166251709104131207187805890020498038787263737853363671717369920242704715924862895242743816402642816187776186992105926451676677186949935055131161379526552618081235333487227844897820376125342634213/957386685158781305437208368809029008273762665702037020884734315084096071111458778291704674129434037278827802747903218312800916070896817035670260730062316142060969734509543469538629167585329112666042772231510174159527154385191467603334980007198814324760094893077226447927813649639838447567138211228444842860620159987170446623764080814104574437837490838568960000000000000 + (67015315165649215898855981039986467194257019314694026800108539340015170160469848452597951283673865930693847133359985938794324149045065073766986092906903646919126427273003008*Ls)/7573530310754260973300468794793610163559124369116483521951401585252761327518899373933943889698284933529733315698443254977260871560098356625478783419063126461578017363744140625 + (2854495385411919762116571938898990272765493248*Pi^2)/1138832226586551705952745006804178878361721347555 + (1427247692705959881058285969449495136382746624*Pi^2*Log[2])/1138832226586551705952745006804178878361721347555 + (118980791342771133294042430951197536211947443863040425891009788679364292844908047715546989927793502045808056883309910701819135710326174746106112499569907181693440673982925298007482263119596826877752873978432922599467356359795346410548142567661084068161898559*Zeta[3])/13202317608051277510279404218498207623594021390984470914278476486171415045614865410490303264102265911074150881206668440242112987632405978712588491700027414056236437296667085121877535520144993561627066368000000) + z^78*(-14773729319373648605684457170326116600868960106254968217707859351706845936948642597459994903550478599312912755575482108051829104083307710213042584469288119466062539372155562349894045818197498579229510152352984000679872178583505001342380220153726792030734488344625185767461579685825964483775605345112362063941033618264287995696043376640049393214129503915118227341931056389657949781853318681192584231643098418009057851615790526529/228358615390082035672840321820177281012620625851482905977614436433018416798394035078411138445016676199882714435460723689894157304851507694315682247593633917069506917826004303758323103401463879249240389744374643284554719239491569483420052957891276691644771974323993095325370782235718055038355655659404090068176949466784394431301552780009439304298742834957715819724800000000000000 + (6435286612121005586816979280462824339327454308673853245108944716574503714880432670910099453835535293948317720422450781116964671123415044101905359708401302410792394960662429696*Ls)/745962677580207428892644052908348718547505793088504626580728907851308889889417076897541361220579564605345484711294249417466592922710977966719603785403201541978828649500755859375 + (74216880020709913815030870411373747091902824448*Pi^2)/30170883939260261529577257542871664777419583327875 + (37108440010354956907515435205686873545951412224*Pi^2*Log[2])/30170883939260261529577257542871664777419583327875 + (36522105404947476283828011485355115000941173298569825739921151541487090613802209471644053907520637099350067754534137468230525612803864871728915807698985614955931498919892414077065379570710148701265343092865187322861451407430737363471218083019425702512035253148389*Zeta[3])/678591000550692247857585820274365719109579718560361199165658750788296166319960626797410516819001635665573771201172784494019843187082508902147840726617285988697287500779582533981353401098209502917747133120512000000) + z^79*(-908781005566240438968327153031996728446348195132172194989946613555936093399547782648099671791973246812552353733387363601578322226390100221731076495938503481173311544227304253414468708103489238008312301935929438584813891236894478037044872591640445673549716241390807977015047339330730197343637080260341858738683434159677738681010151756131097455382452036557030091767303545625635634361420561985322746726375880539048870168120506869845694053/5107048611962257058913108611637935940931209695842699946548325674697853156225971943539199245966504149202369006868953298316583317030867894316907008294343643902769183831367612409939739216166882429750691954705553622358707269827067778578323411558753774536214343597297673422751844233244756297766592020071818574939120206187080882564736934620575902111625772559847949826856583168000000000000000 + (257314806600335280878308268815284372737151483828825076184397455822370051455250131554149170134250279241154021370735095932348518657439082454580874165151801947388097977407760236544*Ls)/30584469780788504584598406169242297460447737516628689689809885221903664485466100152799195810043762148819164873163064226116130309831150096635503755201531263221131974629530990234375 + (54346737642857540350937413144697875803182225948672*Pi^2)/22506759107567028714433019480070887484273574213401375 + (27173368821428770175468706572348937901591112974336*Pi^2*Log[2])/22506759107567028714433019480070887484273574213401375 + (3056592689051617527257811924982789642823494531796821872943974081228469363843626876455279050838387959845976960201593100087511602180020807288013236733808872314292257278434729680681315450039355487699610645323627177829121162885169018892093978557138312601386273222164611079*Zeta[3])/20647779198470434750811845575982529034941086202229778933241712663985825293831579117547722971187542340525984096525741959278610634300439676583753270291952711043516094195149263296822346229529976920779542482514870272000000) + z^80*(-40414118600652401413408720163950882812497482736958778229016656645092926995803286356978494987241950302512840643552438812175858357982443714035888797832220641520571514034179416529561634180292254802370421806205355541146480564702064814432827666240499680654496839610088780060549308633036648686068826463897629557586856617088480190274984175373202167275398870834418098972592274702353066971881310210053098127393306600629746938096394374928439429/38020046757243567051967878679926173024516427514152093687480113495124460583002211774235646361842437831467739123984443371801921930853229813823057426443389538988416394816758201544653002614076356978733171437177677115527256678776526508712798176938884003169807627602627118881413592601913463189584585488545623554011262553482264620143965304551444258698104632439151213600256819200000000000000 + (64297572821771996377883208514692772677703339266226601039694672088890126105191417020757511833340758460625330222056967724067342852760433586233832398859593290205737031976002678423552*Ls)/7833993473850541245740706037350205620940399052473605801975589171839038631777245367709851155344066504690394659654482022489460235075321731895351176153763650707927090072964152212890625 + (2852851196069922496333592793462184454368380323889152*Pi^2)/1203301368926963623188446953482509928459202371745291113 + (1426425598034961248166796396731092227184190161944576*Pi^2*Log[2])/1203301368926963623188446953482509928459202371745291113 + (1405916444199145452528846217978978102289457046936553335577638944084901206212763164325019105609695425550413434327631532688294614866835592498980376755295919347880706868996045866516348192889724173055416409061142894745035679565012115203330275940184681098906774425113833780991*Zeta[3])/1589878998282223475812512109350654735690463637571692977859611875126908547625031592051174668781440760220500775432482130864453018841133855096949001812480358750350739253026493273855320659673808222900024771153645010944000000) + z^81*(-1276136921822859508434057861323311566502927248849646236305663884787368685002706105860895580891738805562670304913316324949029197384680401706152054792017797214269016623513912289607367335719524027507086606542705837300043212697710705958499794767505032727569215086071052530088169868464872931938678269807970297423174395434371959727792293717288074114511903099509969909450859855616890720440972640782963589026654728010577444072815510689217431172041775704481/436876472758752803346659799520484597424271147930003510574962042039505259109284157679883357047229155089004904737848515021470414407134517318676701138397252701514156442177511342710617104714496360835710610661867946256127374792508970616488020298797697401782958558001809280269264059277695650795529860297255422254451246924467259592786899507486372186223571751585403669595529982385247393677312000000000000 + (2589133385935908901189471129368585786078257116815539925948232945160200367438982484839768248714483835762580328113842403953856639763312483009435823771345361397966672485546114901082112*Ls)/323269143335105798516506354620991948984713991924360736498690292523168834660218068870686725039019228842568385818413250969855927077271544215984942237599075822654823185699313336391015625 + (3248918139786597187166791383128297152695138043035648*Pi^2)/1395384532122031433179713545355803948436787793277766075 + (1624459069893298593583395691564148576347569021517824*Pi^2*Log[2])/1395384532122031433179713545355803948436787793277766075 + (115459659410218257997298426222147438659231884664557865159736197678858861737131235146680358503173480736163479029157027380905080035199550987388002429100545091967154106850603847271855138792540135965598461056158406987105766065500238690773403760897884322080782009247083813385287953*Zeta[3])/47513462675052385191516216365014047343807907728368660836186238517486686114048056067333292983637740039752640875257544936908169611961964014772838966225595857954586304483894377168571906183575952451446811926608569794822144000000) + z^82*(-616688653905436906173241524619184026861905074352391956531335561245792010864690064647071439293931218950342182057023354942846686705755503358837156135184165787674545596335221684686841865390996290067878582060179288712608201892883691451004010042789897382381339197420615847856742812712002862459990137722805185725514706491538341581128677976322266843001933814895341479248279108109261001145543396356202584162798138802549314669004055285025555346940754791083781/35334022575032516088155277635391743522568691687815256506474202734914122981175094582803496394162932189804510354599826506667063917010687037893440042474759713476996863373920438331846561375000782223968869030132755298495632757608629021561094931506797080675187236389678366401051867928860657110963002646634714715071471196289185933105491971485987891663233329727653636738613846924039643620966400000000000000 + (3438991477418653952920653726316846256321737286845171843406259435238153608851795528049999825742117963805885268647726337616983333428501708310331190820727818732562880725327547882675372032*Ls)/439879822886822876279163642626092876333876661654512087706872133125308276660410344530730727433908323385152377765746772819280048520508200428053407320249285842391889594696140796881400390625 + (2396862685222680785854043125654704152235729370480640*Pi^2)/1048007661805298706138043988865323974408336302658563489 + (1198431342611340392927021562827352076117864685240320*Pi^2*Log[2])/1048007661805298706138043988865323974408336302658563489 + (4873024351391810986889086701235482478522311093726470253274727270131584168030912357402592887524539410472264210849146731055128753155392073964448574684698948300075413992406290705794465515724884151678606904873365286276303594291653162988035809854692843447626944982132068285041441871*Zeta[3])/335622240673973496655729811585441476831398422962465646724846616372931131339042838215986077424940700296537537197531265494540949469861929917097205537980644856582435752680097339275718783411601023689291485033117025663188992000000) + z^83*(-2647580379045296244892897539175801120860434304986301290520941026641490863557830368690885421632524211714701318988098110023563129127196838695713198206499736793350085762261555421278596452701629192791825733717655084321554505566112897691264572220075092910967087542719251915983032227612715343154769366473795142251703435713690293856670372901257347972544880171644372786191624858687812224389613482027315023370041683689283270513081140564358705791807512600423523103/55250380177275849764662822136472939660892412421361438702423679191174988191527196822734626264759603798268320367998815838749650407115426040454936756189761821628786687846008437297809920887194714871181873953854916310384806905810265448697386827185791802808699102232169773240909231062073642880456790013948709084789313389328077902242201131484228480622117390027617159572826013141767894423568384000000000000000 + (47394157627314962602360594692828210019050444573035442843668445010943335437873513677559178728965324842415018160182557762770322453511938110093258364158837131575806841148004950502309785239552*Ls)/6208630671191919974136497403751188202150117017877238765652199341877648547510661413527072729691898386311738476204902476209284538629960519814121949106981963212080037008008284915762212541015625 + (485218543593859768843623364461805962525769604268032*Pi^2)/215940146057344037519758569972786697421273517150992625 + (242609271796929884421811682230902981262884802134016*Pi^2*Log[2])/215940146057344037519758569972786697421273517150992625 + (439636360073289931104917615311629530337965385216423553484460823856025968831418936743236880050881010356449899249066170417304011050917861294317729924909556598524128590301291202885062242750821530851287793079804544019815871561146263143230360738556968361370663638196367978644821187327943*Zeta[3])/11028202885093516433052857555006395401877048927270196806418179805911787691005195256240618353162058084084415450371931153762836070011611257742675991717823249491743332865850375989508630056548655601017411816831662599563611471872000000) + z^84*(-301986081499333565398608723285146908936567663192996950773748830548834136940806082806159489159106503270700824441784442835294777030899178353341253463328851504518105644630469526446197961184557735818061246679048528171045258655679988056617295617882668183803128639413004483114215228695368430063711649140531471050835605387041285018626801436896942953714915242904246085605829784176878945520356949710127850709686914706058144393371293978605495606096822410849556102376841411/1054489528931185176612636520634619033784790592914581785293789897602407295727597427094218765239261661751627365168137335510463942791863345239860844610646640090493095906461546623329820512200529584270602074991138991189128410691491504381462178293052161692859453637915615496994905747638327946388675895243300207441527328667656208671084670509514228269642476009215371496835425943371208697740966775226368000000000000000 + (179727432584630204782360880064498240943828535115384951225042756436596804598356223923270301007712969115913097109368322518556031042685493239679702538300427210765742359315443189074192498688*Ls)/24106344820533629568879157144033265211186690791061711635280998917452377544224016734808556588708669594730273906807092222529020166055543590120436005369189574661978989587928807411581759765625 + (95780971304118053647396689196894323976171195136475136*Pi^2)/43377107998249824975093893267196290712997723293126653625 + (47890485652059026823698344598447161988085597568237568*Pi^2*Log[2])/43377107998249824975093893267196290712997723293126653625 + (36333036313890991637075661897705677518616943273602036185117497394321342901396672134768477959694446484501631935213758217151155331180195805872391815052401258329180363592966866657652289306196851799420262302674926827678694842124774813786994784666841960725964708049870128068816060480854061*Zeta[3])/152504291325293198674216658760659867843099762308536435837325686458894435498471842972013122369441031791338773656571847954891790225303424249927290856897898650114393517344902342254919341353415694596926494838472134233965370068172800000) + z^85*(-33723106099910162230607457131391810349333910123443207827998125337472972149612312919783209724946753731525780445853725930083147249295868814611790330729187354808201867908050142158884446331211617937511970513115355830387212085896812549554256275317368148206828960063338176669244261311675300772535049386139250486775670403832020373119852264572409735286652522071328619536145909162611044881084889000976940890605941769090656398394929919623924907119761867773203604759440134499/42923926707081184836232027781126845375239711193934740907253094655345049920205730561717610914445239407772125688020649186661238141880554994469629674739263231918895433368905309608484458496633321900897449170227540111933932952853654178351283963458358581850514230437506230818851457492101349347115512912256690797031583025765770376493564234857873291917211376375119827988830279577228024637455824026861568000000000000000 + (66729412341558198993681739019808420132423829182993869279957920749693836078963151722108884045466040970082805217275169817024405425911241527753961774614811507643984531596020091078136149833678848*Ls)/9161382375697018385365531610182268002996216787850031437434436499470636106723820091666271730842427707095879980917645800924111920678385861149249946667567208657354572255640460418346770681845703125 + (117668419824785655750415073251653378478538440900083712*Pi^2)/54217482559030431753644693776988626008691659511544575533 + (58834209912392827875207536625826689239269220450041856*Pi^2*Log[2])/54217482559030431753644693776988626008691659511544575533 + (8604307078739800799260048145271618653843663827543000082002276585923366660194969061074167762101929527456732198636759140089105077517281084549199356595281697169361971317386165223945491880879438871047264365124592121937878718275494470778219622356998008268461994285189249369229497569196059*Zeta[3])/13164755694623904189413202754034024847721030165985387234693301334471094444312528065163298268418883000855486688814933230783605026231643479460982069284563948092252492556595343393568077315006904207405172818711369338238470717440000000) + z^86*(-1992328568541848547061749708347914357364496382917539246446926310044159252608286412812807272464701260580060467310859206054003474338123564506636359005777681830055646865268654863950664180823221551933464657540566975555941598172010354222011017536304739777807588060449149806492186616210309011127617959228055973558204195923913189909664504441539763538679053704313093162741228565274564213659497361047524471116523671682294172828691474568601897514712338199465982179960591586192833/424239927309546639294952434984909396380111634692801735365281994259197032248327669807892524516970425519535108976235677558318502049917964002293906065136139804814623819517003059536444309035104404991670431122407178645186131318897433158954260556774466017351101714401175826672538484934689261429289456755888676369160165743480026295178547734601635221019095670375340718899147916558822725607365071480445258956800000000000000 + (1031918753912296507237354339297618216495847508126499172300650221192577152377858517554674840698943507407071065670400663736099671093195341486385999681016976287663116680212873278970836432493477888*Ls)/144977100633704599471978265341287456599352534501682590514563245504026019754000049109515714041408774583453716225157225876019240890487262767054874737419935657000958324051662293783047268759068359375 + (32176420047477158647172325277081686960745010866159616*Pi^2)/15080992355738713062979416326649060054477974723660471625 + (16088210023738579323586162638540843480372505433079808*Pi^2*Log[2])/15080992355738713062979416326649060054477974723660471625 + (14100521872818043727600654668315579050546550193642607076219443315825437612219210270748727202550330186529298699056754999341652997811112721487620803898419466466961062248899888719009005405576616167456986684042502959598610222667899109702161229446966416560739918208811169812709255894931848269*Zeta[3])/3609198686631425905696235563008776626108927343280000465096763851899964068568485476629038326937523734596663179560455498795660698902529739430563791825353825782461023050706991136812728598377690173087316498913225611829823395594240000000) + z^87*(-4376603394076416242727994355703379536824620628719511238170274112880036151863052971522171981466290712393801414390632953460181098594937998329338335346298496926786673171505300798740959507892587249182500161982933491673018438581950537068587624882753411298411117818695734162429030545639255208085435888915126591323627544521980699078770309630829609421175076204640563962012149431387329799043382337334389204299930472504135883696138876142243732435824594695444694142714767062259139591827/339972419099900856630693800147244800029894922570262435632201264011916416772441916602795991178156802018545851081822232794431149162739224471201022169097346396522562651239755367677514278613687418572304258094716677979895145941005320670189177585381393876348760396211541994331215833709206873622518262151058308773891176573290961982466723869547135517697001974789944765454694822534266942063550686358023243988729856000000000000000 + (6633372895135766679041064981115399095036725118698401639006402395541541208626315527251316961816369367346666563290601929620657934877791954837175563921705881479680276008452694859668470905914261504*Ls)/953420834216727292094044257293688446109042529850966789837152378068348455032463377148785607119609428910890202761501953421111756595076333960681072780569527596533395874921030355666837949720966796875 + (10850188155544623264744156198085685137925643199053824*Pi^2)/5172004029673121336771061645286848829428061198426695225 + (5425094077772311632372078099042842568962821599526912*Pi^2*Log[2])/5172004029673121336771061645286848829428061198426695225 + (1026305240746484980147507098466536332139031428188544397875003465451649932931983035164707131558361433887597529820391121082547597075074995618449894282720847872720676315966193438205243155213321306602947161579590144555248701334085803981945239533021083089212565021725890067449542999339724084141723657*Zeta[3])/95831451492565756662227755791735796719951275748817123036146851940230139796826991492111829251964196545890566750118300330544862978028408598667340957653093982956761983266698761259390630296353060378303085527014860598630958975980236963840000000) + z^88*(-1131225181322421837086116017773731700639820712874917569877003043638332606159727931266637870775601072506258755218785286054097211787876229095038398887379343211067860279949093209094837930044999644943409862549613221337096121615073641136694292656930252000738957451441281144033618152298297072670418156677869804784080657653624464982191052652239495942773358793785747801718032910600510046862969739538944262470903957720615785087958947539938619647597966739697205586281175224432042911902449/14697695003203583573903888548563790798578713735323882936381542298436473366626247417636751520920531921187120633879267274485977306137309593081963322051261398759839743817911920657993161391030269376595330083329528892531097883273149969055044201119975538247251294089677274115849659285811057540516522209846702624360543647188869241092747294343976705379731176283252673157282885258598118464082567121763007598329593856000000000000000 + (32120326881485586825646407200209892536690306622328489316414054459933638066826698574870944986715924711402019806441103059412607398547446631687191392044242931585519871973277737054596421844895531008*Ls)/4721882629539760067169318001537516296342412213056369121209296164899765273342595302638056781505417448321523415257557105283213561318698207323056854521951059598641679965517988283203746841898701171875 + (51338600619007276755004625409535357651227760593150672896*Pi^2)/24883614954859886500611770649484993253365297669342591194375 + (25669300309503638377502312704767678825613880296575336448*Pi^2*Log[2])/24883614954859886500611770649484993253365297669342591194375 + (90547033250250602876860636487699077752049328638382209161713462781068654576692600883703404242117584706468794178368882783165560312995800269265092421521299311208082253041049983469478816338638357211776131683237746122244458770876082608470062911307629472364296594356718463882845520676025676804011*Zeta[3])/1414162833485560597386985350830965560941058145351500734682793633046758893490448554088907028679257093150505297682719087596857737019994076612248724758956902597291571423020545281291964647148667985601863566667623799700894392810209280000000) + z^89*(-497768669600475896680556522077564241730326093344947957465843046299615555697209511900921624045560375070260229059317668745972449836752494683578301712704630455642984292699058347770610969548267900699395371772011604739986722510823096698336646434377458454152417034957912907599137604352899263025148542199999649323851035643777278859040142086515855722067407579015415859734569469968077908256187510914299710867253924409756865174895166340681238222498992903362346538011913762840789902988427090876095141/2361055443966872784190223013688084361254944269675165450528467601206067102777131394492330514446473431100084143060477612375137034429757995283164809703507260740205133749059951915648140867172631639576629442448238872990319860098429203247195092130308572583371016317100061291270488184540638911399406960078505771477370971153918227601483973664757444655931767343637955072358113507745255029233949745941185795704077489219884285952000000000000000 + (598790262945242877820332584164091972933747359196871441604409866835632724491169581619529509393261182970011903378453613630374815736609242710600250817049230988541754571890977865139100009848297545711747072*Ls)/90009038627755225211142370586527592659984610213262704396769551380622881385975380835106385675793126745325647362291123884438644547172495942336458560706722977989027414299038218653094978680696771465205078125 + (1155070623442011667960780373369947099990636527748321902592*Pi^2)/569175387089568122215293677319068370488319403740583261606875 + (577535311721005833980390186684973549995318263874160951296*Pi^2*Log[2])/569175387089568122215293677319068370488319403740583261606875 + (159726731420077440532220818976708882325804734604622423093471646451809188026713378725305056825082565037640629796696934472094608607496188354963492860433560084702375682988571776089796064692300718328659828486545421350615199774233876874355006058607949363744089082156318568200714357700088578639811291101217*Zeta[3])/910712419384259448949330970858626658719711505607122433973331574038536172163736943874491107516666295465565116890033331213985254206470701933662650395383984782033460971160692882455605357150869410882390122604729587958044175228460913750179840000000) + z^90*(-341188083697438084589104126709643116056240814187349546162218672800424079201250738405119156799687321326395618087902148351148728212355478443396109870979454416224916791196401472340693654271258148687272748689165251506561222447660293339535766034220966480970672762058295413900040061681651349085868015875874049955406491230362808579881019868797283223555576242120525433608098528804913904309493267273382304724870252379091644035685545403410658222273719142665342833323366123475968279884726323024414121165949/270636388914816356112958628462252581215792873296319566854151398691353592686421087985071889902955807561018795718798145190973874004627004388816806288079432048829527765505766502607260137735431085796574893020416540550047116369982073193493257991821017832338276820286919394708761201283741268933015144248416031286899343931373471722756152915472170153550673745731511916162442605206963131196248447252853504464698298941615652015702016000000000000000 + (287479343699260346959129498389654586681584444495293648230911602249979995332649772804198834696131484721924121648825223015885987282297897315600565937024980127234744413704805149282862890436240890464988823552*Ls)/44176138256246758960779276903917810707710224521382577474468407218621689210161207775493927685565918827935748633435398005382159996465343652720201305940048787922855826005627488084900920186674739086470048828125 + (383123885216472214589586756787577295904684780545900544*Pi^2)/191896444825728052739312614046716031070286173067324698215 + (191561942608236107294793378393788647952342390272950272*Pi^2*Log[2])/191896444825728052739312614046716031070286173067324698215 + (1181340458777823829423438417056237375031093600756468873819045515699268723240737960901742091776946355958876401656228244016347454574061952342131440092815145869356598984496853404758875702587731474206604297896694476314521228668036698083102106445283397576816406557695560830343650977669456552485470560395905467*Zeta[3])/1126399477375098228442164189123644739059829847185075930419348935156662822271181976748766418146863429774993122073489558489830761911036513174951754764024091844578385644497250313450507892569433649693036183308283045372774304061734740156680765440000000) + z^91*(-1471411615669024427270515694544192830944236148862159800972153999543276759617341770728519052002544754886192339140289922021204680020049291494911611547020226614167206439743916869965539869206824892317416292317616735361857679184484499714207005916700721617444113205431773011007073677636443566664565838242468329724104978037322792450487319579019528485235218032322572222601279481761242446813242960195121063580016714071503232237575997632360786711509059642917718131826556286902029559390264447326340120199813565853/426394775535960520207767701250070345173625768810206500415280478235153037012303345637203568440000312845704723551173454019412380204563567567496743070555150489937010094087344477093407178669807891053168773530841998633269753084778923843080936188124997669719728860870097081035673583918248259973465191363187615475735890506558692958855799680763372542211140224186884335828515012988347877026353009605878171616650038017607518403951740741222400000000000000 + (21488830927647090010363089331465442156863658396841128145607684832454045394322877068615809949600111457403904541063191113067958570519128486958361142219189814344734921011538567667567343008169852821162688512*Ls)/3374888775124105910785249812756170527272503484014355021279523934499248350368176410437795040448857930190162933975954740052186572288529752390437213941562769325515927287265504739694851471343250743891392578125 + (53062658102481401720657765815079455482798842105607225344*Pi^2)/27010368531090374130104423179254064347339198019825307281125 + (26531329051240700860328882907539727741399421052803612672*Pi^2*Log[2])/27010368531090374130104423179254064347339198019825307281125 + (2230013721313005356679406356838319928164468900280621298451308263212372461496266886734874226164657041452279245638391179557717052485649485461103810943626395262046510372339680804834876210123765863053289742348840169964193993549323339478608353384275106712671503529917029136634199853829153785190795805091553077811*Zeta[3])/776801859988965700724849230180942918822648371348532364096543657485998981432403701189679893918751204468501379206272635928333900132607058228734075448691879828816179748956144542696317606238904120212797524619459197331363046588860006926011355627520000000) + z^92*(-77971799735807523028433371894915319325014134412342587812637674875884857183814787337959855664362919436389886614036325465280974387570953046993168466819682401945142953314654952808330547054007987009772820304500901884453625590936112867236235012437865824978959241036053767071341456334441290845137477338357717544232884868102492819014427027630007229927579271386063658154721540768581058195212881201509600430405051203463375679217135413886426569459341328836280862962559805583595352287329586757603504713251277725721/3777927858450225995730397729054677323865027375827211531294024448757995181049080171685681440702235439314469583520385244778342358099188365991686771741463965563014166991091160231826427881516276731540414280167507249935198517343399630760082560350719720833944483679154561681561667241766852973207905455791345030184545962890073495781166544762580292559661571434041254867387782841283364268835137123887569229129895753998543700077316245815296000000000000000 + (315580589893978278896538532655139648201141791983139521814065336847259503774500000430190929572632323313048164642104140579559611714615261022820645369138527675252132863509151806743616756520328572555612863332352*Ls)/50643140756628621457342051918504387605660673476317148707361238831886873017579155018106451795013764423312255835556136487300496201165292003968415123205272451789649546273494781666720980980958819369258946845703125 + (2255833436154588399503486823965255118286783987854262403072*Pi^2)/1166776437526197685059864302151996835589389318771712716075425 + (1127916718077294199751743411982627559143391993927131201536*Pi^2*Log[2])/1166776437526197685059864302151996835589389318771712716075425 + (3296061916023667752399474561233974452316718673733152191870090000041413295504206081808237470978889117726175515904259360225086726154181472484154226355254254116132676527888938351081449465292719303071523297696364358649959705924978450325881345453360815431808569464248106935919691564592578984870218203553124373069059*Zeta[3])/191971381399012219257393174971673023938605797510654693805424093441322530889642723372266979001486167226041819104715376635506516884945152998788021080450636736825702856220292416551559533646170913882153962171174177288324676383090446929019501973340160000000) + z^93*(-44272296440867570262165986435128896635634804501988242252233720828280586345135653962184241385686813442577609154098102471687197587652260921581255966974994142929406919732777736903723188369323657594769778567367419099741288811610124153428890252788192497324652938582791663720253744947768750730505549382399612720552748894523590697747890306657479711769590479456367948695120685122826128819061344376523162932595541075550592465510197675640753875769248207812553392550609847152061380913830845973706992614043850161691/784198209047171735439128841374603427674648038741132267365379548970804048801211592439664590776901605916607992091187961047958862550743167134319273797667134506768719094924953316003241692095945240207547424214293230000574166292879586749638455724974079499893104606612728090983347477954409873821556812702831787471686960038893236150929380960535600699621195753489629341337155484586168179225245854607798381362166299567720150927689767714816000000000000000 + (9965168562738695799693011268338763579238849914314094250271457237984729838524021695143012764519540092457848174571003850033316356195908100170733302213718286688433122714236502272784542021115404646869918285824*Ls)/1633649701826729724430388771564657664698731402461843506689072220383447516696101774777627477258508529784266317276004402816145038747267483998981133006621691993214501492693380053765192934869639334492224091796875 + (53778333520065771817511113876758649871548793275666967560192*Pi^2)/28258815383373830509644476204565792245934481159637474991316875 + (26889166760032885908755556938379324935774396637833483780096*Pi^2*Log[2])/28258815383373830509644476204565792245934481159637474991316875 + (1351178769913520895376035066277262361366775095094649525514222623900897716507864195441921278068369403762058450749045481278976740362379592207412592410898593512673171838869800925325820323268351848771339856654287023504258527421416388022901606440626379427925112887672046020761710850959121533087385997551106954959*Zeta[3])/28769455082089426287121977441335734732847146605320848796287002126757713220133037109477648495970352137580730449172436646885694336659571091197485456588458542104185359292689283511529659232875638062590980056374684693465913811110928317263422423040000000) + z^94*(-68120277488096026439700235153089870287988669723648055582052264188112752291685213678117581242932409563345973977916037216765769312093462450228499479950684590749239245563999373663522027097532968473050877549000989878511709125815894619472978580661891882704086084254523301378091228018283483111597955856228345550979073071139274780649468674467119511193897896899195936306326700612499632905149576135891226498545165417421691902486023322821505556216278035481831151337790912178018182804680068719561405909770568145931792837/201714733604495923271783488009288460097788377695538579299476195977580819083574561498226657406864253897588198261151747613955242453750241400518504171718160396519631344084737030045543969219039264585484937377573823801025987320590517184571853137691068791081269878583200304556477760324234989964280184323747706310283159236611939970280046480427866466802034732443829777633017646138338836272299188683654136430205074821505046863100826459997995008000000000000000 + (809203533815305533615865004148619470563335879537622224132319246671868301846847800951377387852203535562627045963071202272228501943445764441858851395285815667815342428011032118796963953749811624943426732032*Ls)/135487231024275022738256298466717157602022448054803347710643853275396645978704055137875314006241914541378578636438055118490535128409938968217714461252602332046882234087900820785563113573643557485025966796875 + (288109161682787105371369241104258126520322954970517209088*Pi^2)/153779369344162990708952424745711589494855353697419708661875 + (144054580841393552685684620552129063260161477485258604544*Pi^2*Log[2])/153779369344162990708952424745711589494855353697419708661875 + (111129072385504106562899338068170920769301532701668583602758273576222723226508447174700741532298608864793720826309950130785578329352324461074250419562339541605602969860875212335980739886829589179617858098586979618610710645637938261207946851153459648307370143481548402659778056930581506046598551269925699995722093*Zeta[3])/395561421309102110735393536548607346512043293005045274114327401373072643670029406417030306017662643443739005061091944718972185287853542935794322590678344518433394342286075794858594998385920525366210298043355339787211213132537525387405006125137920000000) + z^95*(-6726337261787358615846011210535679773176237132912869465392012180582717619287179962266570531172974350589996697446826317243493431180920066999019209624791510370221478807376805245458803382338719421784827689288865115764396542027794828644810493194383649661364024227741476770474412272470446561665326735787206818661824066331246921309658257891373441578329930832256566993085542105207653896832986139181438889940170614587274543965768725343766857868309665764232189714607371810237446412587234263217644848578228659021643430525344544281737/7286119761202605043623885602577180996895681290020438146220635572214459815487298864652053851390988287479797722597131065198186669682672058378012122732631568800857423997458503848216224672005284474918138947716902724509497499993123839949934005515697726534263127419241126765082609389803556193208756365606074212938204670434797728931412670758798564341054622542833540610929333095023597607122826056690949106546105788225498191745389481639168373309903747416064000000000000000 + (2518692409653912002497053059385812265547617901931084540884941869295222781507676708375336875699732013095054165045885556155758022311114022802719370053664906975787828199479648608846188424918163658167538275057664*Ls)/430612307836128118781384681929340344382970092658709557904724919513388194753019285382636051631671293601866286587673900519478642729746904776562802050275545213254891918109843273948886246770088550310959266923828125 + (989992119399364202499492179539099732617705472930607005696*Pi^2)/536657273598653120307523106591518635647965783867587934584105 + (494996059699682101249746089769549866308852736465303502848*Pi^2*Log[2])/536657273598653120307523106591518635647965783867587934584105 + (42567219344058919508556529988007026222370825313151249785125600531306119383100307778496259207724829110887729399969401214444272550440632966254778963310082027836639906379898556708298642566405232802879414678742458172028656954842265048389869407960478709731126284322224309769585952148861368672288185078298632227305686659952880321*Zeta[3])/55426566251975259679921799107824069607394913992715990344397669430172511943943492429487722268622265143569525939082687483969696871535377531549471148841668303359072653103751291577152027535883030506980674300281210882245863065515213129638529406470706107997224960000000) + z^96*(-73318752594132760084901743874174133468010264905006199165447277208614507263824564188140300687993077362566430067070792013623085596156234073338547958795351402458800363734042341454683389276641898664992387624579317760857725175628991085643008603602344534914602930337522950615601710027144275805135947044974755960192546901001212285648888932182899268341631183880088627942986870872589576505149409811923731501653238182725317753106320762761712960550872770431435131342866541124700652075897443815504415536970656730161366949587814094115835316859/13274957696236146419193172836970693983750977244679251547641642882718838157005636476738843557548153468974002082230666128103241768402930800407428603325963617697198476104296461652047823929557848040612178601970979456288107378043530479701552903689279084446270689201996936957509213854062686313676827770664059734012711033285390787930995223584828038866519498355889516329538879107419701772973558509457498430655230805935116301948648362330771173937366555661616493363200000000000000 + (718415217699152414449233344816877807267480691772861453626250522921434788311572207449798936547158471911094263587491633683233805646911619270263345177615860192569609389907890616650336231400856948256138340276442759168*Ls)/125390290735171475475072176872588326832311241700952644088776224526048777534104117763683852067141473520407093260539642710519339221952057429782570391725130198018436990960909577634602471439629888625262440387851019921875 + (29326619307726572528640808185226217496030204636535969244250112*Pi^2)/16142948932777262888361577003554320292866170759728082621142425125 + (14663309653863286264320404092613108748015102318267984622125056*Pi^2*Log[2])/16142948932777262888361577003554320292866170759728082621142425125 + (1714569056867745861422627114274517513636893973268185305643253595290419297104962884944330306929127588631531512045985740823011072244609842486492483372372370502498227425619071914550315053801887049816675697507634279780617497630464158343473889196647286416455962234993173203711666959453116046616357280176303928449175494084593750669*Zeta[3])/373162579766205527379938624225931817473042502346308818714026169768254469948177699031085944110840599047985529287545070386261098704871902218222602269527045902847710071477581370036872371433445054227230353719335129079306450173643120954194285190076032982911549440000000) + z^97*(-9654223540522445344787031116675301429312982246440277517613453646151697461325543296412805651806190082296730638555225333456572384998480910753003695984914128572732021796564325102041256926307999269268963964976749421834046899064130501283187391017175717456327851517882265008871514341228933111000523244910759215815268427586039733125084838430971240160438713282383355672259545079167379418899879215580681385245389507024583565021041125287106341541741886116771702205637467723959166372064952969175206770926747669559603552271705900156704294397858137/639820228186180579235858125658279851045330319961977701784291906183775541758517417705307971914364029154897375426876990663575450723071777900952122554988176873673658387601078857613672666715546900041790430640366212857441133713094774114952572156142922141060927647973836478493692715183715572325572936504929329443082229503177872000988660473497680390530678539799024548550358671631885302905008599052677419566931194139975779439755662616326464572667249818780064418889728000000000000000 + (3466541426357609877969217840028358117431511638599670381150111312224317842593994273932090038864199524675050502359579223556933695245120112293769325082558703791174826775279270580815505210551592423718607557329380676993024*Ls)/617547181870719516714730471097497509649132865377191772137222905790790229355462779986142971430671757088004934308157740349307745668113882841679159179246266225240802180482479669850417171840177201479417518910166273115234375 + (608878868332508034092071574051143642361928478113011347750912*Pi^2)/340282851834203052733552083706714172336009621145614417526825975 + (304439434166254017046035787025571821180964239056505673875456*Pi^2*Log[2])/340282851834203052733552083706714172336009621145614417526825975 + (57586712796406533072382785208819522596285180346132519739447223393035765056726194872513404776418008500802520090110682415339882869857427697145574538545111791105106162736479694637631197501693633762069308779437629888496585999321564514571184033467503826489215443630124761185405316341280790344478519106363067520589830232975445374604049*Zeta[3])/4587625216352419686415881642555108056221444234083392397382741157209990143593377757821596207761139958924596193677337424369609541658770892356331698720396975944285666884452863688817114946557875073331072137163247092602985945439513896332678428385348075584011454382080000000) + z^98*(-8484052937814936236883171307925377733327739638153934321907958859473897979163762818021145028666417958083392417229871542834466027662038549452806918374115381251868022594070167979779068533345954630438046828642389908839405434890006035068820911437055384809946790028997272162040272778803821340936894263498110825792218429888336724833868192497084140007511461191226350895703976648010130959919985174625624182730746568916379931483849738327989596039942390435025663290484409182208908094957571495665595632703351997937691247323833316607769824741675734930236397/93968238907607481145139002590487687043960651394542285404720867757937926730360268341232429512837742839733644640753129842817211596538473304764260328301756159792859822721037205748662593409611351201468608671681889616273589791000926754009284304765747994889290786503738503807916013970091002390077757703531019573539347706079557573449478338400686114390137344309581193302011530944516533303974822400124077351477038933148340376244087307862915523181705050329118697352623288221696000000000000000 + (10711492786043357223345448728223718726589463660834915022078843357881477197510550072857532436256937443661956276321936290809820432523318278811121212496706066876642925759518319683676156296857044915591749244980031355067826176*Ls)/1947238950118623953568340660402350607853447819126767450044900145945972877809469259753161002284242338342269926120938089987073318222825441519612630467427877687255361642325884253671999512572126383653108684978345309880849609375 + (2460623880271578859423629453897405235112123334229901529055232*Pi^2)/1395972093348052000894703763952006538591683331704162302404221875 + (1230311940135789429711814726948702617556061667114950764527616*Pi^2*Log[2])/1395972093348052000894703763952006538591683331704162302404221875 + (901854177061362284973430049824832059536693512725762050049226240299074897512056891939403402887572519958318700696620584560985402698859099798329830741015096687914629912668322112955100209054119864432635218638089838784837096153436106844173177493045651750547558534095449830334076453934893674508934341770991302255627041738368771449223591373*Zeta[3])/12007125941256097296403623939036019242576154258948833158921314391606318488682039128721352017484549312493932409194642707410802344675763074122907578893770428039322528998580130806116908990840975602642653232138264283368472215199619156387285926635423156110667693676298240000000) + z^99*(-36656443590461798575314927856850854938161610247954806813514037019315609555845124388603925391887649559320572629700142859964276485565254984169960210874853566430022838018188542236408145262160976086364223908511111209521584043966561003904544263339304138648519868145710187687177853470252836124853872641025113041081299584709324728030624997992778022993441141383680962289624033671473804832127195758472166798310049051130884164136547248314996566383858213117163264052623246923058837678919443429562921649364841547915165205680149682808766141548107350969979070762029151/148697893356426271395904964296215162649043312706044205360507503973677740664620865767792330994821882387898960743691726688641846660144197344911396900986662656915880514060838143040982944579287757433057939193867411429508295845961433869077892736743557570453265482872702132506145357099454328784526865654637434945819539630755372511497743902553659696663502995663834659917526806798320483773242270701060129261736985359480784350730833180832404674949855669890542510769797590455884732956672000000000000000 + (66201722978618391864067262071029654013570844877644563890708938570731033706618789988237384649471949877535540527074542471288617288776358482173307546176370512189176875329060069836458592133311012708704099985666283157294667127586816*Ls)/12278518597932409366399958399932367421533408279098757306785399833013940337649117788298961825538892300275978952623312668037617639621538369359399808222585307723485287963915593383438562847199901582416932942392687271341065675205078125 + (7557630489405563639658290465542030364987235955134697553526784*Pi^2)/4351859365609736531578764675307779381667418738164219107991565625 + (3778815244702781819829145232771015182493617977567348776763392*Pi^2*Log[2])/4351859365609736531578764675307779381667418738164219107991565625 + (716109610026557934642656020670641916053328156000549526578832133313561885890813209233633622662677921966075681927194790329048396835629639410367694408147471003344850366514069280475461315181354718836305289596278570301974206390902194126130519380980097163477318562763251517962903867958442369893409716318482665650749052298282648859964612614589*Zeta[3])/3491877640785189132025823834595575513372867919930704123640867672236001488787187507134667651134560200600840225648865940032131802885316686868840316961050296449926277729603727054213450304984195927285858744636150288705680934941004647596804844869850407078665241346787246080000000) + z^100*(-194974202636981699703252411076556455637303029867844639808829259422915791840376376909301150436103900450204136194335306265605252433036551811764387261442003472975527676066152827132116417671535191258155067551867278517608377496943278021507679516972445663864790507478502781273391801781087528138541834261882443405472244851804034089048294597817744034767742116597948070865826586408269746096433259474406019273142575901683614431067750600607476990094675448038384650802302305880007704935361012458557753503155913557933117644617797796803133060400031975362362463725864015889/132162687615191670016680332266476036562469696333132089724419069531804775902715025494413823788197689066364596308993206680864873311536162600157249565596945769466834600897272941534825641142070958806501896355509355278546973347890522422836431064417673968618862361177257655371461993389995007423687478193841752179844406823815375088219194780589692738394521462546016245734697825882347245977657730199102242887831832587506521130929564531123841275095431719398714183572196098397190350651890073600000000000000 + (8187450370875797299665785898186878119528199696673501799637377553899196301390221137960620321451647254533937813978379007575904077369601578677152687954535480781915645010462066576761649979662741096456289463208633836285417899425792*Ls)/1548982346200703950838148598145314043947291505978612460240619671241758627211119474831561337991060259419431190946325598121668686844563301980724283498849223435885836327755505626833787928415987584243366925040308240384565208256640625 + (2442545827273665218823782380358567155833748550549845109658091520*Pi^2)/1427336064385152841226259237652058417248600266696064602265161988047 + (1221272913636832609411891190179283577916874275274922554829045760*Pi^2*Log[2])/1427336064385152841226259237652058417248600266696064602265161988047 + (2573361673986865948489119147924613441657083676448896824649391094344693797780007666958256394341187239223108844026868672131075110700684108077103005073610768539183382063342075828794909485857712258948073108641068350243345777578930641180123105265229459575665699247857545004594028065483755225828024854133218500099992521454692192247501640041190473*Zeta[3])/2096802685738690369998866696197951184270139728559989212163868219824274173986930354284225231153280709256792538697631019670494504996574964131001233528771482012251731251072446021514092639136909970416612458979115525361987287813374470788929373247447772442596904123918805526118400000) + nh*(-1/9 + z^100*(-34919402415649461136172553742745285869138739842993859403250689248352937106360930334841291423675608011202290200182279848687233863268168176633464255586105865787413980073480575635015103687360505967537415291331840698557126304131505171659350630917218906984154068090533145104569578360709786566621561659103651172104077920350011641731461971025211940387761645394614310301321792043856835024545392702310523277485584444907372220922860588357/74271707506019993132515820061423682992834342135340367259468358099320890541888356260146164583410534847325466052228982571979883935118866269502669101921886237266238758112108438588330993189212979059835742820977251875734955124901221484797500207655048174740883430152121941841942291202783087281504796298962187368361822897179379929723609741113871045832539473424696549928657886202928039490590367043245182203685573237638430720000000000000 - (10845875805124949734988593345972117252953157673520939729425497502675098414494723031913259654667839066916369315100324592845188895296934182263198456603887422300630245814297822232576*Ls)/872707678735004598808076417385286624041208352542826724677512890690103693494360148076776328728452131913875849684648657181405227055505661252206665891154132197069238883670095199017578125 + (1221272913636832609411891190179283577916874275274922554829045760*Pi^2)/1427336064385152841226259237652058417248600266696064602265161988047 + (772138630924520388651727706105145492540560832132235837682301401250885818693844896196041677192330302592652858220211562777246941149394745677364807689844831601787578549297335879855479849895408529055575982580019049237343089*Zeta[3])/2010107214055341794280711543499241020565050266376254804205369986945189989066373631715081922314926769743267231524457311030095896844098064089949970221029033028340349041310788609603861840418998292818734441190637594214400000) + z^99*(-509489348517485043413835048258116925756978333418315420724489828514243747024113417919202570705120592536674965691287544957311520389163486083502470732768085559681286637511325056323378739360529084366283040492498183810776616864220456060166351209190451388801398830887047653867099119339025449730677902770861877455395380775411057561542843155967569917451219962871442447584488045225379826021425836289103014929945719652135434649/1080311906891416471886090704757783259977852053320988590280838044712096347829756183631528401521460130514517860679124843489892617836087859305770109293868029917570127341684951171708787764259892706024238161045605328973096013748686761390631761643683778363898683201026910972798757354762856828694339319508341866393366769373062157427131580829007323480603651545016260669038131901320176433270252164652863759780413440000000000000 - (259292427427816665698610736947651440146837187213856085396464504061524287934651471585576379796311357775801854013442838038896612716666296752545988724581250836633113094861224935424*Ls)/11658713220895130661754725031865621647380728537735115340603159822189872028707750338650157415609634990348110695325643950686734876864904388844150260872838783298228841049758376474609375 + (3778815244702781819829145232771015182493617977567348776763392*Pi^2)/4351859365609736531578764675307779381667418738164219107991565625 + (528855192706302776366579948213664478691950548335961155980509154270776755788343246730379197050627384158311983112220437016917600367674369610105887084806541643800569526338377872129021661567099946842647279789369161*Zeta[3])/1372770383353192637829770991265379767696212394419137557213314332954456616002021746431737183960399133119250510192920656141278216619339117156600976278769323852935151776346336876899745837416047680513538575564800000) + z^98*(-933701568822151409701785942951037300783438022637750218836772672605744834181508454413435952169743714319065274276995487787508294172860507827928166744203413661671771807185084273026725163977331006677169111315899970082445764031408552951270359593125756827756088653130681326038717141812234585921789615790369447186567404716521927948057328328941745081739063848637434929666084149079646713909533287031540306164416928339699031/1973398103074560949333782716287501214486174166902239311175440178278068854325458589991862621815582190966967306121360147012931447024776078127556442845963876197350697636037355236168282080235710535923281875263993610627725490899693803461501140465622529477874947798601419188812525186578473524250363067134736459530477693101501797859009953698486459528083327706296115434624058292184393662782816893933223883571200000000000000 - (768099435178391932657208905555314367262571097160732096076275676509462163210219382143978423484260889960881943219783110006241420741773609592918853960362510670156665355170217984*Ls)/58707398926065227573157485091756592019690266452117378149096697520649360912966984624301110306146635036220322782287435302690265608133151193034748356780359202396877744490296435546875 + (1230311940135789429711814726948702617556061667114950764527616*Pi^2)/1395972093348052000894703763952006538591683331704162302404221875 + (28989205459632609535704311531743074030716408283915217015832979710992027864152743186739684992236817747064268131446747513084400097440210917637159378320749924627227447150146189900299436119399874574456625487551*Zeta[3])/75023258191298070507628912259293305578762211283828710967985212800197247457965583697448596913009715557900074060385183441407799002242810001199464151579607610606843541390896628566078792157728298998547087360000) + z^97*(-1256787686337110491159747359946836150340633636985731867580998144868180313272866733471721365785217723403297824173420082840034076326120664172882498449727284086679730321166156823347394279787334945255389371197915122972746742770396299784464421871690224368350855560245231646312948495606736485714246187004777514307256775874073208118729949813339201809280458721426590470143133803936468482209662341077118859828908107/2647903318718170989917720036009938667397275514271897160526544493656571780465930033230193652953326363074239519701347748024516011886110041065912237466732620352382676186456366347385773895842740557018485406159624095998672713539098546110380290899622089243232217742305035736143548536248944252193711855530607251628272329394843660075012127388361319478741727360168712335776966769291803201657312274022400000000000000 - (186150638652054434131075222120622899632410672185125719218839924166751862545420138131944907038795045331147712493394314485836652011266753050619668814570319089817595932573696*Ls)/7953575304503840830252540809856711380638093840561368198935096665404834748791244977366662365125895310828509985631221881220500887234080609581787862534469655101527179902783203125 + (304439434166254017046035787025571821180964239056505673875456*Pi^2)/340282851834203052733552083706714172336009621145614417526825975 + (9594037257660194611352799925583400028865535160210822649757492830239845986848125097992818471208454433785066677356410814713570072643507289323131268751994054678232143282529204277990332653437522609621072275609*Zeta[3])/24755854919678386915538457335468594620798823927786431499471923759082806160675651763410727368986662997121941944195919659219042858765218093183089119350730016646093214746146906036656247276221204757406023680000) + z^96*(-12859083715870043554031106821016084663123297000694397573276791541763491858112271669024839304260933955065213062488875248132361569869465768181932612051769543086270953032767942783868721777340440182474279628882143221528543829644687988318549403166511147415532344447945384828633839068003051891017829598667843546942266785453379712831422139082591101783506487278808582288924609765794484312652892016301120519593694973/27003237397486322430176139859614044582746835066864169520293542577441891913482504755124157608036714027493132969949277288229708974006066357875216675485613372019983738368481421278670151049482567406345874015099922887620982139594157254496213220392592778120068657077618359359961365529564106612472929531781674967112685836315943721272585603671156806257828072419182452195816884464503718944820001819852800000000000000 - (36556081011788549839733038634150176251903476237779597637672468480483538748666186481426922053541565885388905373248437170872295430554157162190630770673236943643290604929024*Ls)/2651191768167946943417513603285570460212697946853789399645032221801611582930414992455554121708631770276169995210407293740166962411360203193929287511489885033842393300927734375 + (14663309653863286264320404092613108748015102318267984622125056*Pi^2)/16142948932777262888361577003554320292866170759728082621142425125 + (157180952589303638798651668911385335945877189256929625258287610392206179555302716108145938835771636385674071534505822167095781793796718921121386032365370485868959688962197969182400295660026640530533729693633*Zeta[3])/404345630354746986287128136479320378806380790820511714491374754731685833957702312135708547026782162286325051755200021100577700026498562188657122282728590271886189174187066131932052038844946344370965053440000) + z^95*(-76663317907485651941820624331205782401298366464462378891075101173207534699670773178875664645032488569714174325735646554023246610990600877470361625066865563585302482703882614749230815548153781006357584303315143498202014984741833513838573304863216758248767238947157950286553760130756433512522655062751834220332333142682606868508743476713543737247506813681489886303907222041296735683579672080973531371/160473103844558659661268486303466873466775181110403239660095353596379533270254501273756349213795096336182317423062316072373491441852135588959968844224399579379406951446410104476906982856416491325883126804623499369814368306543164986044659796084118940380305289968319007871185367021455314700196460627322919459321617677194296199385739839485764390696727930082389553227842581243835844866867200000000000000 - (32776953618372554140519384989672747736482650012538783564718309006104121363765131498896344175635117333534962959905241457277302720775273446862719683911672265686512566272*Ls)/1329362410914899018929055793056445158054169119264811666210111426609532801068234159680204306389084959189120839985161604750209073580825774625069005939239454304116192529296875 + (494996059699682101249746089769549866308852736465303502848*Pi^2)/536657273598653120307523106591518635647965783867587934584105 + (119040158278568437931944477301631280160565331656263794003237561485136960529496659039868572435045278531430744745963180935316682673231107810223370479713525955869707138273947855831016149633195085390624176683*Zeta[3])/305310912095340930770121317613855392341319258532723689059007597101285010740452575408526709759671614967324207490737773664458435707830542889711704365381808456743961300580198533091413326689060243111936000000) + z^94*(-82739773471279597884665227777536950518847107917206159866249548171095259514103951958910023718518623410148052664705647936088656070790584991705801315891708047402893607637473772252241852128961501397445361683065382965614263001312087009264245728218117044710709311125348271783144206388701874690591181948806820121683547304480102661615153058041499626185036036651344033283338085358635742562218187869/172610215298718169575514531132051428122401800875194675817454264659510033615320465984308219468901640859443830700934848043425695285445581623174942145690529562221123996196313344800416544221680119998816724631423490503883615257048678824397183144494919429343299502552207860920941927591953379449673366335472989696015505380171831774678722679732317455074752890008760122465415411028459520000000000000 - (878012507520175307745760168637876892785534312136576434174554764045417479878543804692189217750972726292423222164079021942349590892397714504149782810048539394048*Ls)/60353654346253547138122431625582589254237665665182726022124290847532514113100681865853912897726736736791027423051978087452036756184860027700191237858369413955078125 + (144054580841393552685684620552129063260161477485258604544*Pi^2)/153779369344162990708952424745711589494855353697419708661875 + (307757345823102646125253770228822843172664899726267977470491254138857397159052139244301744803051653104885868189025604816142550929602692586236869372894940672035258101926147504125824617680291271574146979*Zeta[3])/786883794060157038067322983540864413250822831269906415100535044075476831805290142805481210720803131359083008996746839341387720896470471365236351457169609424597838403557212714153127130641907843072000000) + z^93*(-93118204912195984575790657036438441919938973734626556788580977314648499552184298656057742933714784013977283438125976446135324565171075580752493671130231907588907227695888677604196818680098290059612397697587949433447381441201831724407204680515475844822186907814161656882985188824445861864361113852835093008413914770386194659510922339089890373850777847799205414960779096997826740591/193628768049186502664358097973687658102391489790658967306459380738778931731736370568333351042942562832673053611682770249421044785290549518925881304942571402654821654738098603449580463939453698092681754939521797044328809766592716812953542432057572273581617553568323737010646136101394238632064558377196201914997089003570424970797189743675800300187344846644472277526118400000000000000 - (4111838847856544026554439770315190886028309264301155092255523332997174636915983171244087854840714863301646965060746355900054335258453201662382607762036239630336*Ls)/158127807352543767527358567027190338546598174087021136104952815141900815832587588341077922964932665709774244474084089677542874647205481073596517390303082274560546875 + (26889166760032885908755556938379324935774396637833483780096*Pi^2)/28258815383373830509644476204565792245934481159637474991316875 + (11371785962050531448679793450963137099243769024594314828654646925857355687432230718184357888037937396367987420631626811880944337304729946223402670332904732576401705776559244548145065277005100241*Zeta[3])/28987130642366896060563212962800922536386584377296011766154856359866184277151829906759337983156440734564728984373817208358706289786730693111089003897181248936275062297870633991756953367347200000) + z^92*(-474916243158536895160911778668623322700721051529655390105052105631787448701045373823607980326708002300790024597798153264572111163531259870787788426546487015088961794504468823429071337053486502119792729661827820453333326073629643288860100206491992322065054301341229592994973081376499424965634149738053043803677409035306543187353536146404287292317927146101104883153059191077336043377057/984148341163060989999182424333644547133326272809610510160412451004993835430263607848834993857998271205613431173285791272668821087997768382575729500615618959683404275463854142899113359478026237652436573109821661869299331694772564935746087217359976681758901222938046618553451552305463882335646883241777266970683255107012625067612382868538526260364272269943522235199048908800000000000000 - (548972134070667660867306192063713666837211459291353978661905998556420958026580454390712479767435748345483830317262029022410745824688009140643469028895697984815104*Ls)/35724720784186234248296316258373694177796833637967775133865109082443284315408442073672758442154403014585150463106536260226417141449422916396382428870780972337255859375 + (1127916718077294199751743411982627559143391993927131201536*Pi^2)/1166776437526197685059864302151996835589389318771712716075425 + (45160093669488018739608192851184225751199662409710808696673851199087258474790041419497599732189690117809318329063655512686495619497407812217372486783069851606830651462980884385949302333574745135891*Zeta[3])/114752173275455985282014172290119395549126121630047167100748882074264607742299216386211643168255708530985630329303232051476803335426050854599325527025707634851502027326862809909781061817912524800000) + z^91*(-2265041945838803084837428193299449118484903492576085610141810745969918482506484209482895020964129267326508885037667092762707198571511308966139459874073075121714488208123413141020688264908196359007034766702005973677386145900641389063658957221319124943362030778029281398854168696713814265790457537448113602572443558208513667574151574504411298032314141285632801437819887333771097577594281/4678172054937338477430243536994075358776692336328894568135379713102935616917357539086580682354096867919943379708675151498496658575621744895788520547426971804218094067389530929580635211084962037468253569266371934660880447582795260802870225557888700430707791643534087717575391409251049285042502823816726466202094376413251955954822281371571539274718709069947524277031508377600000000000000 - (308571297977081971502861439139608230371420600030848318409886248250501023423498913972861440448753588214879621080131468358195030778001163951240837366293390780530688*Ls)/11238924649513702109339122132806088020025077249103054940630475378785826369328338919352163662910401572894469661695498917151636306014143196961547321494867081851611328125 + (26531329051240700860328882907539727741399421052803612672*Pi^2)/27010368531090374130104423179254064347339198019825307281125 + (1820619226114104826831450227778701414727447540007253881183159993596399795925273115830413730287579880447813178629587017172763144262848438732368479297228610455208310951478844235809032823411738392287*Zeta[3])/4611872043278776464763488954435827529002464642080606857798631004179668635025440864187009693980334606251846276650049854161196833184454717900507254507650700286859721403998308050689591059939328000000) + z^90*(-243224182922738089485751591804250341521481787621744029001293645568743861951255820477706172761951177349562598697486175681882739090466840690112183606825642049102499094855592978962094441098629952172027424330482869215102310695467184630443565123804053572828687348527947743897144382568393074505918732058044398507023176625387618458152152948731894690526380654532362443141515693217919936783781/500592576212506662472694368627444845452021538999616249628060609694375431366909358999138764860550595335713700455963870891054240148622907020868448695687998351245012255158540392300500374256765231705004692277819219061960660920873822379289069018372874074550286407395136370435680908871691371223759880709452667839359305193645734750502329506372323989166670839176103446173869670400000000000000 - (80012528932306198674866585577496565621796549181420462055967664534049414276193153853699597452949531551519987803696048551639903238713014621441725601828607054839808*Ls)/4923389936343015674910545451014255338983285769367103910608497198584040357427789666218725158724432572701573957246598638001080340843253505390934307703335992277294921875 + (191561942608236107294793378393788647952342390272950272*Pi^2)/191896444825728052739312614046716031070286173067324698215 + (30794266649463133073609128733568705417169338267069253258343154107333384693344141206752773986474423041450775751864006754070902141538689581383942009287732614159248599352549562297987090125371638781*Zeta[3])/77755806140845691429105871349611113210557347357483242371255074240800757341159305520412731745770002357838005330698561448939277542027658511850482166495776834104725410849764889832364823281664000000) + z^89*(-9463619611455906079522839043656849134912092110151996013618788140623245784079399723374001803487552275913730854198896293468218852786108494293920906542936087675563454891911410309656003484093656759306001198204495876047482822093655096409030761664035673469205526028005291806487309725530134411239911966394331058144647433631211474858115635908411035790090467998669889039370623634844499019/19411698415780275785015255674757625776458128340384563702450130003364190435461592864548398052396745837980448247952627427674792158686665449371874580113170970426007580727851338815682534381540590498798081325217529619133848419613167839773595978568688428009786714028011832250918285014745617772067977765567306601446482349001684842379954131152352504971821888983326019236659200000000000000 - (276405288645431241248630664707276980901416080231043731902367507165229388462876008903259075381566486818582696055889097204757360954521163402148313311161811468288*Ls)/9523362048160974291188266032750954020233606699534734423430102210855487961948369563557533297173428270498996026088791054720641536322692864429917126157349872705078125 + (577535311721005833980390186684973549995318263874160951296*Pi^2)/569175387089568122215293677319068370488319403740583261606875 + (1678841894560778062819560138721526668258555654271113712350879406486894264420869592904406268643242534251067708739964446003112702452600689431899498825613034056375800530270885214227274849897992153*Zeta[3])/4225729597112792585747824403934667138097550579214724686450439307918222148965898624647767714958761334493644432597990043479971146778234893359484087459773736262659437864481239734116191043584000000) + z^88*(-125975712107256772201698368577979284026205793754691549043221966188470027657528953893881947059465857570439096541159562974353924238004431909232691591433760719521809717032421365264564783903840045144484643975846412036242129361805928604212522899538154075457188326406321667337359248025349562503541572889350141739230974757609216592322474735088547861439940796729127762029497/257477265001873184698416835771539436303025457254939918319408366635482267522388554459256544821775457873068548621322750544215239268071147747076208892857203447400697991198701460738196473454612998533087931868807387163196721834523442100062413220071880646819446295721672923750751868906794410511634101199328425001671337503717159023437404724111389879079167590400000000000000 - (64051780586284635738926041463245269277510280891254319622773320848402980747398700830341113875705952711150758045578124475432817907409904893490174380474368*Ls)/3721974204266972336652111637296708721769629915281270484350273406329117134727518137329178234544152656956167480031267767313599235775356878315227645973974609375 + (25669300309503638377502312704767678825613880296575336448*Pi^2)/24883614954859886500611770649484993253365297669342591194375 + (72314071755245659598962980248948829819915664653869577477454762115020940912677632603446927537867849028497342323509625993380167036846636882590826147785321144684559437206176175439146053065436737*Zeta[3])/181423658821546123863076732273491025999846101517902889728421607858784105553741948040925428258530781263816635143440511835715198991054922980298630073040352256912582866224294253538262699212800000) + z^87*(-5166966034700585215604743093344088951242088600933567748809642451884022340631109426043071918708130821049202531971397017505673689929956192502784990065109017946592601908278334585837008275195669177176865817420756100081347812208341459264984682762711948691679441424479387410815154595622341761672166258870819198644162971614197050858989854457600121255745998154776783913/10524157740250148184084996917481950777771197721330927427538555821232828561328453872578129256787011183237344518058078862195106131961208181667814138206204417312783473469730553742929186572934794627236429777048719076042918238059825227719918293307340825187845927723171819924746137232794674877645326196822332703663020495754156955517041654697179548850585600000000000000 - (15407603547199455937293100711798926063115845224724661265966147639418156372897464231652377601844322591275980593953402774491912079147578445189291528159232*Ls)/501542623270017548910568234813031671727822470853504533352164501562079613899452798647194230186800712639483561138965160134456634608026813389995214705712890625 + (5425094077772311632372078099042842568962821599526912*Pi^2)/5172004029673121336771061645286848829428061198426695225 + (93544416554806859200864265170164968444430951609759441923653817184321740207995474601408543629419755593657154824302848737751754076802902170496633316201029756723294835852121339210904155079*Zeta[3])/233934366140586278230733582448123307663421185620669234279728553902847212852179478168050387957938582772886142407867415518502188758065328701664186082564092885071849137953467722020945920000) + z^86*(-8550255612798759804708225064869196662220617690700075807298638402170252874455253467147255405355081809802346943432329208683739306753860319683881382898757890291685528301865490166024808213967206726134641631547716849710580295436573214973720440057104908928588780029684802015731202416762024380087968801474936430341101260142733160674736396836343774393942127015588067/17351750060256106556564174204446303798230479877621827097187408840576842400822438602809568266563831335332700414482665442065697701694713049891974946969193897621223362462306115721732293445849991141633097458495079082386345409600346919176709447929787633126028337110749825230101716248501234837348791360173606680440983963444201135745000285590122607411200000000000000 - (159488283024253017357758906327577957556924796627343977203351525368349624491374829960421890173612109475220274988905482865257568904598829607236277639315456*Ls)/8740366389795474363598779013427102503930928677458264395833788111491971698405070682042676977749751744986955093556572622118452137944377388403175033804052734375 + (16088210023738579323586162638540843480372505433079808*Pi^2)/15080992355738713062979416326649060054477974723660471625 + (4471357245960486979493248313340622853812733718209355700966363592491485935527035026427935265495195318199179854516820424605544454821463358927946656843469728942007964839279792814710836137*Zeta[3])/11144692549713264977568176335652039698270589016644555238779496693048083707453936596944224086689758952032095859631744950048050383469864419364898658701804037486661959039546100075724800000) + z^85*(-1625915828788917305360630651031021771492009088510128711495673229994774692339952260044820098233279819575088744799729672108954778472211226722071279999750652798713116470662100615084269681689927329484760100708650581329755404885177600441096523759839181672100630423388571836949346201648347583011307458402030385966785574554838855806178257928195607918511929995483/3287999756788243164043574290584234938023108503546444064240073554337122036537946440598333398265941754021026484789690399168234227920026261277456851435401777570223948334776962538451894909534751953546059372712828064518560524460324950640062894130609005802969918948279761139902969312539961547238992412189896547878912887865791825159277777407023513600000000000000 - (269511808358528826782162323838473227863517893861254312654643558411573193334603941462085098586074852310709982344506377531871713668931517956880326459392*Ls)/8277673012118113599959654857430716587113318691299750742274251501690577683738187837733504208051428777787194987529493029013915678795171426919175597802734375 + (58834209912392827875207536625826689239269220450041856*Pi^2)/54217482559030431753644693776988626008691659511544575533 + (1582074528341617135926576299904543573246079832593852778052697705060702729593160815624886350057864123320388245331287975644174420095958888863735379158144101717431996811987274428331947147257*Zeta[3])/3930393054714555271538132696679318915623140355319179375100074193908440707505894673574863435318595921939115840665890390646183192441511930609069980354877754406842690046022974191960064000000) + z^84*(-8052553131733132076253358222686295843644232931210829351867403955260592956274028021996966512416857871919205230065923602639765350925054866872143104447714102794818660546291770611351397779909083843641268118641422372701302774494388600606008573294527636507429571039809657719608141890953726454419618410778010879187028834104086326530550724427139485857684302857/16223510452692134115137133433101280719072576781056758293481113514736078872772006018955609670395320277900343607988108255532915716594216687488206461711072060087484977578109271732564882839100757494485882586541886324014668812626850341848450432424080492655941189121115790610286670987895530847752744735968826713237324675901005158196036356129423360000000000000 - (545295679504150647887841971161038908313058861631470158097256346041725324202597989909356674325806686739845338671577517024128585914801699452378534641664*Ls)/28144088241201586239862826515264436396185283550419152523732455105747964124709838648293914307374857844476462957600276298647313307903582851525197032529296875 + (47890485652059026823698344598447161988085597568237568*Pi^2)/43377107998249824975093893267196290712997723293126653625 + (270875657754032224523281317950820084893575580333121579089730313305976490459169773147937069760880636162686984220694653846919578881093660940863699268048383055059187569837847170334618086673*Zeta[3])/670662306955261415381506769671471084808710457455256798132155517214535517550609011760790189359919145410245956939020979356293163789623067524563528393887870791643792349122967818469376000000) + z^83*(-20634278030205752966887970778884837565815984734006425875725621620095263226480229456292584545800689063962266438752597567497392619580824548594395888318015532182162981833071251546232160182628410770420347132107014366931903722346962819847482247589016990362809546482089262061226126864656061758425698297165858881349630765333919814466007333246658812618996915869/41422719449842448297162955165447051886994299198316793257622218084340492198432861031179070991981929038631393899604841454735987290424073028290200618278237877908320221769107442207476727325471863921667239116849771618745361346525252132391754659572580518079120249136726446242527224043392702646031960172481631215845426874980659534973106856992440320000000000000 - (29528609436866047244769302464042823387729357657052264785079718993105804869798563258660897474586175327204787285874819799347139830149817286883540992*Ls)/854541455023799838321316586568730576526861189525434908806757520010255681237695817254087038280781027991969624311912327611188726067832763337454208984375 + (242609271796929884421811682230902981262884802134016*Pi^2)/215940146057344037519758569972786697421273517150992625 + (4480832555284245410177195170206843373224109264573164443319376981425024930149529676971811210915369351821410389426061389646640130444845882348970135998116280038516533834999158040723587643*Zeta[3])/11057255707344288421699411181005934911178092671406712296790926092006889459616721853383717561645218668940477522809289853611298928859087212420066793563022007663954766100842034076057600000) + z^82*(-924200446772100990654036073647665828682494067372375847569662241137693854125072380751446734380398921585634918415976089946653191115712362039670028813938469304003574883705148347631615757246936318041224734833060083202689498174032122601804724618627801910086779654762384902087440933815190514169647630872619122043650690460102114561920440588757611010300673/1848231687211598669960248119733985990120780938777119911293734325266150288586340267027782463000198984233119801528910455805599910790444274212724032132481074363597340780743499013074544013203630450924514763106668787715192521872074604884388138248190157445944691099279175104065440267390622431829375963812885114421181284214465518974534722519040000000000000 - (1372699240469095024786204876698534847167705680043154249295188008106072147952708936242566582025688279518325983523171029563039638751852485768237809664*Ls)/66627141080688896543332133513367973643663810104041998733247700431376603553831953352039624456952037788065710942654880528757043062854882116129835615234375 + (1198431342611340392927021562827352076117864685240320*Pi^2)/1048007661805298706138043988865323974408336302658563489 + (19015925052508123723157023125744658003966111421946012048576490452464845778940467522108608827140614565871153680954851539401157157917332439935184021577754332115369221112004340302398223923*Zeta[3])/46762977262310219783437093119670933061857350256157554088511624930779136672962386171601972187791237287394102856880955005897785053299889669193199147776947240745475364968144435779993600000) + z^81*(-164801904544921550277417557116701107755763873861030168878478818380490134999596688622555542216225394339318530590195920144850774588768361576415708139291469423008776027723009076214264173475213831330513276056287563146330495295456184407051981152470172638584079101408636025731129397618268361203982921364769140574912385226937100154527503529912961343/328365666906243099972900016888211892698675681855186043403335436678674665098953491427187255465870110201047395330471644584370957579485956679973515034950197928172517205266716591235147367210464789021106568199834340587540906596624910917534629043318359759184738054014074138251358490531275766139561613804685374248361074789750436779786240000000000000 - (42929265698779843482483423412071929778097882221412545651742306088698967845637396626890131371547000669510234987751660804005506015607973302692216832*Ls)/1168897211941910465672493570409964449888838773755122784793819305813624623751437778105958323806176101545012472678155798750123562506226002037365537109375 + (1624459069893298593583395691564148576347569021517824*Pi^2)/1395384532122031433179713545355803948436787793277766075 + (252067198349552884765196685626431694251622181736234398000708787875861571965796521247749920548093918890306789786390950476889191784573128045658710795510501942150120244961024405188759*Zeta[3])/617773426103231607792183115616029024807880868951563544817581179068631587837697978381974902079254350129387323727554362263498534312247538432588236469257916412300192413973584281600000) + z^80*(-70229499377606526334041675364290818062718988861832458153801740524853956950905590124393081978594004207890867573780849425878092053679597479800650132844894650994087888831940604437631302886905570377901141890622991890427964229984088611447109314952460008663728716001299389770370180106408880805316048680111092067881091121667285838593385867351749/139385493700696695007462888919812080956405826072956905271355588167301340329937617030252456099983230412777371927160014576929444145335011969714207682355086355442175205784853236506127385224591310352118967651627241495594030291719119884368664911992721127056490186720417384599710089932884861463144926186205627761930814784851903774720000000000000 - (23025200972642542713080081592856490846048669023061938548449405236705119297111753116389375133980822104488961297492589110408852160063201083392*Ls)/1049385182116129423289386365779521558477475532770769630085815929805271767755848909455524082296308246712800607971081283854886231052825496201171875 + (1426425598034961248166796396731092227184190161944576*Pi^2)/1203301368926963623188446953482509928459202371745291113 + (57671858863548093052487899611755190285521396824174968150653599900498718619907447516268827009927311983696270898507892293608122389401651445404915376305830551229692760638838072277419*Zeta[3])/140845470640773841998959264542672048287987667990810595018651501437333985735008065506919208444389777694003041368840012156460277516972098660256446868802082889180581403000464998400000) + z^79*(-74897528991099965391516145378104954399675351980824160824403272547473588011098456311981631273208429510040361918312525047000558988610502634165390100650838880291664356406855054095317995755467826218366221181288368123102306386586591144665333177288688571610500555382952428717025244758951721170918089664229337516567525970699131156225209749/148093664447856332432413103707792422591303524521061113993958563163186791561375966294533316502917448221439284409145615233768798414410650505009674327806703275514943699669791973039938979322495036252733006633700631896687044862136973267092866989399622295115589263105251705320002352721538378639840696643409942911704197989662720000000000000 - (2338364394594748447587763232755315075397102353958062292763083074391583090473130252704878603631392799461020447739054289072201763000332471762944*Ls)/59814955380619377127495022849432728833216105367933868914891507998900490762083387838964872690889570062629634654351633179728515170011053283466796875 + (27173368821428770175468706572348937901591112974336*Pi^2)/22506759107567028714433019480070887484273574213401375 + (32294253345081528972078697069134906618017529845787748598114118210992850442845282830695452060931657162303130723745806506226109291066590656265982089154179581771204092893347446181*Zeta[3])/78596802812931831472633518159973241232135975441300555255943918212797983111053607983771879712271081302457054335290185355167565578667465770232392225894019469408806586495795200000) + z^78*(-1230267713832344619614632774333991505701031697159966468610683067818736575650400852502428619041227942888705647936239634606993265167732926437585261657188461919521526260517705946577281522611820454380974730827019449015214663656824448424001868464000100374195638531886448996710614103155509731633053587021662499470267955668737396831823631/2422873459293587643760465832743541407643021879253337051964344642337759404171447546565946425700535298916197190123836226019911837373094942981702441049706702524946290379832992466723695422506970693045196675261220847439351233640699997841703094684729475008741507125271284347192172598522911900700166136251790652085424902635520000000000000 - (24063287696735098235601982582903068393295487587014512143241061732981620121452580433955513655744159427462663128790471865689878951073153024*Ls)/1028119345135175529443528126118233878774404946250947402239493769210548320907602190463309315919654343708720236758136667521416923116778447265625 + (37108440010354956907515435205686873545951412224*Pi^2)/30170883939260261529577257542871664777419583327875 + (16214692978487832912209786977826035457836579363635227576380462772029429615485995039087750603899383655062900252530550822321173576241280468944408709640607998981126581935019409*Zeta[3])/39320870475308949421700587987407996614133206695905080531132606310004708531830707253173467551879471777958789332978223090778513368401390822729184218214560912368613929779200000) + z^77*(-4218650700944093074642653420797016489574730467597690849674215227117686019604579946455697065002884490924480349507544330048200002345613516784073913827267619443469320315303802647538652917948448110510694777523404055224296160800331540219128203635243687482651566167807327008610269115633739252158333764980038521952440993531961683659/8276367829753014589615068760912550102198495056608525531367948806043166025767990957566253696564559179889398555082171009262830746147953963148746876434415803559114569045127980092053785805094719342273269688451424871642128589569935286662969459121699192857549403192408936931213532793121996355146790663130083727224340480000000000000 - (35208915961992526778692060051731100591206330877101826536832849611262524317216835247960933802271405912342739452608613154523074121860907008*Ls)/844760481034634670689268332925173059629925083225300731776399339032870913357201799807432495246085416168311532113373440192756580140537705078125 + (1427247692705959881058285969449495136382746624*Pi^2)/1138832226586551705952745006804178878361721347555 + (18275470879373703326475442328968479885610119807415883881673039539346577285464029199536466507898601510718080903277281872713713871222490824754672068575986853195773716694857*Zeta[3])/44162652616227699466336979331472306323796195924565634920674759855975564086241823387026597400181086210834704904664454335964226559503709459863389259550994469559572889600000) + z^76*(-563677770972572340510547174694767513138286659817002642396309384226927118232497456115256432749638024097260874133525157129076199067667814268062491236676287299194380295186755596445011118048410446864106755245414747598291742339769005638927937336742710542438433610084525905349871238498773413382084794793102706884138915184669/1101328183518242320314186562740909826889378215891952525307219090434592515544588246937487982819502891326343077233735837495676001692509017262631973973431516604705762680057174637771307621498079260335552594999409412358090690974997004093491214384321710348570266524149199689173979409517923451009567925817562890240000000000000 - (39466761426181895133569265513252523515226533323273906248538361670390740025341608351208387436024504858076130144396352962751889408*Ls)/1578127823669828076854985928962546682175122769866703514636349927909329893161205145546597474704414392499456907589970113340219853515625 + (433883298582611803841718934712646521460354973696*Pi^2)/339683963644935678364314712527734018829291180975075 + (3662961199351801355649960991666149224672229049001264594197504526283535243181334356145624498096096627508700010808361879624739800034903310132800581161907909720843603*Zeta[3])/8819033873805068616257076037127241734009511029233987289986356850670846154293833394777951303361552721881373726581730187314179691301174574404009955074952187084800000) + z^75*(-12725953667059409034875961764345638104947709611404847824441360331174328499053516681841717558577643192180456758687233172541382806702529689775418461262098349583901159645071250747675987848341645119818213647769779491347672106521849625177568104963586363242121944016292761795137533743821122330327169729163653035466287525421/24767018145708136292112256229862750195818376934486081906733606881852693836721172609283462230461951703308532986856793074523087654884110493347740068911865297477320013541005387590067373497474329160583396558105877555950053506155014402803394716002561827348104708633028147215653158450023395364409091789705707520000000000000 - (503012710607723486501921462404568221154864182252791845270232733484209396612499775484982026196510034471986958113991948686317557121024*Ls)/11300973345299638858358554237300796791056054155015463868310901833758711364927390047259184516358311464688610915251775981629314371025390625 + (51068706504635126994116794844364747848695152640*Pi^2)/39218653602413362192401551976320346767288109993141 + (555524831813467065080318708342273343551625402864229964399849397682524353608014466950146066142007493892731562444415049235111530360593123464726167707647298685648483*Zeta[3])/1332707262632680206049718163219258601410555637117032197656452778913272494029004714398056952696997927929235371423356267738752094050796459688770224189315691315200000) + z^74*(-25808762359020759218224983566953417287567906644693765628863157459624207349066668171062870556459542433552621409967317964093774427579867626847218773868950429592966284642859841614998711964696197898067218886865018894013034154822203029462349313124925679929253582423723246536297443959392692916392761695416679440127326459627/50017895255190040809798890975474474650429232093851196539459691514046218447073652895370806670062067363734683008887278464078248876535824469843664463673333261362309524035295317520470500318243686606092097883406538812496482229814381735992683567185306153972215436408224725121943249465792280903155977094508314624000000000000 - (1756878545195307519119200715716990053503058829692244423718116802413161844083711375987898148883227416226738246992013911220776075264*Ls)/65629697471429385117314069437202793386672958414251802393654753390142287091274705317755834684913270859628203990764261941199278568359375 + (3300510289382532224947286304351957502885101568*Pi^2)/2485683711288258080908648429713983186133615684375 + (1425518181576390354591165335532530167074010497390756384557483875439924759368678573006113131435645504584089999540427047644195315807886936388081304246825886534387007769*Zeta[3])/3406999481557315312755801998361873651576014958507836961698838706652835467360449102122912696722240352854693765275239130660732790836158609371356639628776099062743040000) + z^73*(-1153507348490159385404554497818745725302184453703014606350646095113701324445820820996469699399565156060822562167471885834972405277643385558494919981180192187223943373479836050769308248195885703713280432951150217106246850870660860173977080904166285711331402095102009540903959727122358447985327910370926497733/2226572011831790059813743458202812112477556771908000974811440246237146426073197728541205870621479097261010647210958739136892574104016254411951774402698859173119045487486543893244431910983461631180072644503304588630727840843015727669785463000410770320204517587669445134586611184939321880857280512000000000000 - (5478787779515757018547724032193330351706377227116160317030717962111812622770879446462317193056873170334898922459482412449529856*Ls)/115056476884590781311812165821068969331729990229403499348496644224807212235303650847219967895171981354576165492544008292920009765625 + (181516915543440007060529978880221338477927596032*Pi^2)/134028516237420585689203620122504028213772027021875 + (4807595859745036261427357544001557798782031493821547331327957583309428584471885526415223733449991300077052686824675273722854583644000349348797547723446743556015367*Zeta[3])/11448250946093129411141807790194467915241985747674183339041796729344205199463874671111937825007528067388083888693679874532032227272038337941386557892392805990400000) + z^72*(-21619659723635644064582952220099623367748885250518862488616844933111050417998281882988825826245329664442891256438085977077195641682457343452138931787070270038640798019436951921889227909975378157718359518010346541629685501837643888628879566717020640986481702950697401226595949135629247336840651729506773/41552084325029863838869023546035285670651034964097898299852226118993219601689360167795358610955228043724409612619128173783882147537963024919580569325710639693534382774875630735865382423336872396573800344756758640656744731362846714270706050226083457722671131685741896617460244964852059917516800000000000 - (6411888783767046331464838528082958480396036113911795154094209312091625353830931059281872064131295013995204141966188838276562944*Ls)/223344925717146810781753027770310352232181745739430322264728779965802235515589439879897584737686787335353733014938369039197666015625 + (178405961588244985132285746181186892047843328*Pi^2)/129119013495892129552846784016057481544969359275 + (35727370998099251365220786796102902637489114784883126452727439992939119653184002201829143771723987710227671960846851896306540961839538288711346972403849526940163*Zeta[3])/84750957384042774752350317774548882125640950913154218396267802918314444253734166232721428476446286213157083609777141928308361826543701181238756030816033177600000) + z^71*(-46090631425809175110116113632976892536998211349595813254337051459488057866727768695057629022949906159393146933995231704646783528819681965006622902224222494894325342761916861835029696325040024195811432824660721937254977795848161222567528717435764005567363110254957323703475392955890016326970562024551/88221290391258030894085732023350159797042043550182996348904658719001429432166083818472939494509035457946144193827206096985084514250466955940476034768946239130591462544701836964749538052199018600491905145359473610817699161056088189338282357797452657214713412735898373355812426305595506688000000000000 - (2630546650136043666450887521287946817022651224727705447093280443049684888465466302314829569190454396995307176533839806717755392*Ls)/51541136703956956334250698716225465899734249016791612830322026145954362042059101510745596477927720154312399926524239009045615234375 + (1342138989350630120084534419635520725479063552*Pi^2)/951834316256259410630886524200004545421133748875 + (564164277863832843896936293117352912297360806523710334650137451502798805016863582816455873175373390364592240325088288803548133362470911595186310290373731883083*Zeta[3])/1333303803023789371639072850263129887892681911840075995746079519369886911954079884012205691998887422231816276823334745661529236783168244182587450399182028800000) + z^70*(-1922382461794324265588124042639588591907709026681551861644193706120678433550478967588023041800198172583646004344321863777731029710158547742014621085093695838692003933656418402959681781522661630206964410460949235867148793430155676673552786653453030210031512964315159244943278599900380490683130257/3663347683729080063380709881128915745889924295943552830119185789174658845703526368129691992011814531616238060592742658203824212741910944126048950381986390776707419949928234375936180385622023508173522163614880536963996902170981140544221508490276605669200562315567925524678321358084505600000000000 - (3279720914878460824267275823516455383425854653884927253553501669128522196225485284587424216383057444887070389663284024311808*Ls)/106315350476242730048964788170137682873519633556612519193026869397166135274782089116151597960500401228020500192227498881513671875 + (1219572003044643453052734593035457269858304*Pi^2)/847292595896645083015605572776186176606454245 + (296888156666893914135717178227639938759993833407826535094113005665829645035436890007026995887758575638129479684011514914656051425570184017430261422799134901*Zeta[3])/698894221601790626732810062690346250992110311629897258044142884768951065114313609875002983644929806174071993023134651416093743071971053352628311293952000000) + z^69*(-4755838383590781184818194871192165601828955017871208528017301584745072404877015407672630017313006260547355980241875461910689749453027144311497791232719388236436904738920669624961703065077775014876385825249212396777537064168386021970234846318212560852580171162880798969657863973453172344447/9024824028650133324045620250791196981574690731653746088562230688848007612080303321148636070520771727829888991063934571232722352356461378586209154218147773033847384212801493804442527871623636030744402393678194654009795612171892647907274799030317353506892642416885094438848692224000000000000 - (6453164843757366390414544271737342930343331712286095234749524168967736248837634468359170385458464041090126058034764447744*Ls)/117735714813114872700957683466376171509988519996248636980096200882797491998651261479680617896456701249192137532920818251953125 + (211377961813416238488032892142895504665083904*Pi^2)/143821389545652362414232712317584308597113429375 + (930290532538831011131418696770303119452400760612302755862180894384538693462851718575252339049754569269666632469487027609204535220295978721661050554507*Zeta[3])/2181644633408845977964270748084439151283932398205402988101035375989383756350244761621600563270807755762636078510933758540897959344630448233906176000000) + z^68*(-629397486649388368221005478035987591836846357251137680724269150822247113376613123595660531273413516378708733662631329976478241260916508698750032541745772070007910456650028900902199900688024378240284156796604595976940090624463522436285867409722772251580426492906803452536006328237758423/1188943741662373581741478255115571652633226610590392826348419841681421974928080043696688948183107826672814007397778250383716846056329247553175516733782071425894961488368924305071209787004715707985024159047164002905320745702334588030961782071730300912798958977782331908030464000000000000 - (1121802609706325349055877358663893232700431890048950566510187775802496925843565462282233906776273061645537266928451584*Ls)/33770084176773008559135581500140137644369971884544117021707525130039293832205684154000985944239570101248137495303681640625 + (308029043054704232142462108640955493301354496*Pi^2)/205194376873494425368343405257422503215719819375 + (1316875033186636421746178939074115935649693755819549060590358565291188619216575895811195977066232900225574881701733176848360010596026951099380526047*Zeta[3])/3075855288367469902937941359825359886748623370894970072930494409195671467470919035112018621187165749989603476116749449589844136035697300812595200000) + z^67*(-6507999214119142655058672536227476574092027868928027538745050485626107030782820903987765453923776220215006713160342254170133561194459109129207117207665566043992096076018362017407617913009354228981997030088402625370461810668116371799691403117335058105947831454847358850465836819/12240843200382019569239837860047305083002516376450654888486168469625681100328250877124458553838956628135341385588934576542903678939414753151113610203586167643882006747430340257450083529190926806705725975304420261392510027820189309227406766534487470141787129608404992000000000000 - (20270989611471215455969029021488570085414115089816290185080360187558454922803619234208300378896847085309073031168*Ls)/343664314133549252644527881204334504446731678860661987868297698891903707394147193115856356416720807157907127724609375 + (91195674334811508208184394791713880670208*Pi^2)/59460231034457061571154081286837393456840075 + (240339457688104582147609095578142032312116662491857885900107484849867094957173116965534442942977758056706865757267935250836343970906754567470069*Zeta[3])/559189210009522732874914015628122543017553069678960207984220779085844528242230203247656264359926819040105155093014913512511650605358970306560000) + z^66*(-6202210949157689974152833276324361560402945269002284569680394796754178802086874359086864351783194949960187863899411225494119234821910182192161714567119939654593389477186420641422517387913231207406395572329163490747090484529751064800990785532424602060422662261714054404933/11611245929340901438710885809901386335196992488232266790300036066908743205231946945434686186250920816305691057848003581406890702780729226383663607604695158271337716379384147766956084525266544534943678711379707143329900853270879288012377056439796142730056302592000000000000 - (1885038576831599230192814673270143609524220102507328872740404773580631171129720952347111947264883832681734202195968*Ls)/52580640062433035654612765824263179180349946865681284143849547930461267231304520546726022531758283495159790541865234375 + (2722258935367507707706996859454145691648*Pi^2)/1736701131500136323551323318107935107750375 + (14838684420696356754609545299160052564530682447137715103976538296763273743612843845471933978284683023890230342962333527999890473977732865075351*Zeta[3])/34383017108513767574050702639171307983573503271637454918011260288119780744060740217050623893658694747112947180921779259666876664826036224000000) + z^65*(-1140314337843966424137650355927091371526462627689742576313914652569202951758701355268401415875124496625522542678501510008255237372903444576596540434994406853096400379203705233327483639459381526736768508328190237045614915387207640804360144143449297300407156599170999033787663/2125377911603534555885825426457173164400834565308664476361785706336848159238277572221059572957929744644373061693252476453344889237356167647302246024835543597607250054877122212148498815192073166814168294274040722474595583052448710271399883883248655140916574552064000000000000 - (10035084781436906226654101129128649403320913720220429318641432861474054385894552345472791424488626257070065432133632*Ls)/157741920187299106963838297472789537541049840597043852431548643791383801693913561640178067595274850485479371625595703125 + (880310483224467804979750109425984363036672*Pi^2)/549332870138105473203124576415453704635272145 + (56704093007952136874148639861691871181917271590237805713181876949606835295298779091561952582327515811794590180878396979251089883028490169789*Zeta[3])/130869824938571143033268458828543278726530453517660051495011933641718314696595885158909139562464150300029896404854787222471679846383616000000) + z^64*(-580212782014129239354307130596819036940759039292655783971297007143291719449889525793475402520929453687367900843439147386130240533846587217955685621172293484388367711082551081024773199884085086621731758902237638460828375424921634323592861301106729895722534703878425751/1076236077426371732120985619716771442735854855649824402851789756731279054720432226764933385468550248576138676436267758638535003981292604482575542655595074802884939199613698536401199506382627912252563287518661513032595588496423080663552407875760462390802513920000000000 - (46466521912268123961589918910175550999464560776713896277407425519088014304982196478956040124821030881988706304*Ls)/1198146064997904424168001955662827371091487908526405016380301878328842821722787297407451806579885689760961388671875 + (2134251005328126042842285537812050222252032*Pi^2)/1302284466576981048301650395777854282394806875 + (609116833782865517850761270612095544296196847443335949214775744635375005961852571741398840382941182743883990015745529050788441102602245247079*Zeta[3])/1399901445410639884777224145700961800109166745607392307438606413019390973625928659041970669694005153094579270727935766419941034590994432000000) + z^63*(-4521362067947369557283859690987189509644172802998962523961933013461673761195242893860623777321154401521074785641503674079619543949645746709498198132015141760967943074399666333095634846908413242442828987138504343997816616886670206148298346750852658263882535512589/8348681103436545564802168458501828717500750826410588344947868576767353460050315406139329657640215808674734420529387672531342658105069974547408222983603754955678178830928074529204559356370483584589849731147334130098452400244804925707212081649420756582400000000000 - (85017095349722245873244063366214453591437885618381392617498088139487146676951838699644239155243620117757558784*Ls)/1236182448013710913824129001874345700332487524670100413725708287164679101777478957642609006788770949753372861328125 + (56118344447044417009157604326210797568*Pi^2)/33471726593594495805424483917491821070625 + (584465552916659994027310892335498825068460459529717936333495478238906292197049835043881196642388426025145691683654293231219869894441927*Zeta[3])/1337811780009797025796313490160468103204738177614024533989848674128840426512557222215962695032800019322075791937534066981758985830400000) + z^62*(-615115085525002489595220060862858238098800307837963610546918662679577501203779962110076660612486240291715947066873984537364222831710309021593996184166426226204871364079943835076620219928613609914979348845568396637547498912860429193558449168252717535173109/1130186018311348007093116832292773092129731939762974736638305980630382447687853784632835433220708144564295824915606802150103568211892767419537206139093920744479061970365957606392966437112176691087183696173980045220690355410733182752903671683481600000000000 - (666395414256384327553148929360741605422248204372723626359450341645520604093164950564492568349940595556352*Ls)/15844362555236168099223651123523513532786165033945429786154570225257677722185399844176633528722481956669921875 + (48932205594832215571271397406570184704*Pi^2)/28518629592123768268707644365336322968725 + (2117227922594848790502980257272171416608348769649410144760893830976746181689382852708044579059979426134382991057206198796347179062568581*Zeta[3])/4825363870989284338110716256450504194618405959716374676052200892046952393654667743946720707577188227587684558748375343570719499878400000) + z^61*(-29549973240582382023878033786332734100494397676143899917957356276215421932816451775640913259767634899726512482311575894588467490088761904543622079577312574445550278891941258426301444831634108465134926312036453100932459644254117598803968700652702159/54041211544064481718492091950000032006521255755534478475253982451753149473193663575442828749637958123375487610508950395348595753018225390327636184261401223766443109049372695486634534289710550757724267286718069517858706519873202560927006720000000000 - (1511993573389109554519852191510817092550452657698653309493501959813442311017075161604823799171750834470912*Ls)/20285962617860511890709350935648898218909753723536669059960313984192262426204688549709492456321618947666015625 + (10135363467859983530891528834637627392*Pi^2)/5770012008512135522806864759587394495125 + (9388459110206340301244025596937868361829867441451433262995762457906494451507909859780256692820810636007735996257590490036179836583*Zeta[3])/21308711780904916605331863313520425399159728352873808147335653769688122499030171370081257162114622189615754142970912193275494400000) + z^60*(-4681091502724509073802415649886007126077950034892782656107410221086016944537802729536912207818968202948096347877767339352458973387065864581600540957835356073104593199669718924744472665515023517992330903656818315532473536139929283072984486261434947/8517105179248005186844575941721932542141833632558815904698516686140582576124465545820233620356291808569125257801255886800077093700706167838993059102205807370794415727719436755519545302511852937722679614374443759114336372384967600782704640000000000 - (21468162529974341494982660285953878780241379534151454804427930211504053685365425544694554878751321096192*Ls)/469406264453307654756876788379618032582652212489591466678256170991315640881534381700594884855472108232421875 + (13292279957849158729038070602803445760*Pi^2)/7388875354675820058758927600771875683201 + (26737752442674552877170036106078130399051081052113717682023599070722664505929714494002354381439096148992205391383792835373806183497*Zeta[3])/60417993769029184277312905126749986650056546854184882856774871968932786353957498091998686465751825110800766320008988840689664000000) + z^59*(-4258264468010966527558983969100225654888999800366215981200804732118931992692255351242764254284790111587664449019528940480350717121382335262624566074670198697462807846447546681849584139574081427208332903857990141581123443306131685962591813392306907/7710718139832138404778124511788794909998089970562260492614964116951363100023029690960140420580627269700692131926566028409073380647651988205927534135337769064075694950732168105222692860800545652347232521018103140655669215201874965168128000000000000 - (1146985997158129895841925817871256418660255179911006757831491649552677062216662703820184152519457818804224*Ls)/14161898431336583772759358200358664794333224297563335004123238064436107731501386346023607941205658510634765625 + (55448538152293424245077170299741405184*Pi^2)/30084523965733571049628206399680925775425 + (35249174315422122417482724152961854498128550996266260609486304041594909618181988038901836234302954406157211761916924672429732131*Zeta[3])/79314092742385904052568811161525020896910810099307767582215988432576980036893488145874300240004637216407255991302783762432000000) + z^58*(-45643999561353716446112992089980850828899860572052676250791024554855972827262678186270611822712960149589121338685944304440070549498485300705707742436435445774490234541313045194216602642337113131895433238853110033944835771415169080651066626233/82214774248510072288717840989351405144588457636276268080660686306292022924409219682368550399366944099167715654288322307440473204293237245964841094339200523140884392384189450675438548429167486630384992893702285919292754527009195950080000000000 - (157018850483903061140175348614697604400906502847558677278647285815808147850451580384128576721518592*Ls)/3148305290989668396816446711088485598573204917962976908239197339328579964896594632912116961278011328125 + (301153217795020002454768787094765568*Pi^2)/159419688152725203679285542559607651325 + (27897878449430198937246552006114640138320967483007295801110268895831909416818032553549212105762995756775110765274859470429*Zeta[3])/62488575204311106337814676030297257173513499112124819102676949659605698636323589299944495297451176941170137652369817600000) + z^57*(-48590908746574288205451594400638192991472347852446638411050205767279426038514634612642963831230996805462739635130550152575006703306115805016232907452201282699490156216949808776201861874651246453279473941520924497383990582288689887057184139/87091921873421686746523136641262081720962349190970622966801574477004261572467393731322616948481932308440376752424070240932704665564869963945806244003390384683140246169692214698557784352931659566085797556888014745013511151492792320000000000 - (12757272754126285947696429604226190043672916684614502801083992162486599800502771502632157895983104*Ls)/144547051434016130200979076320971903181972454240181470591049373922140849452139283258003130361028515625 + (863219352731415093243195014732840960*Pi^2)/445654686780329739316184633988574158507 + (6025280785931968414841653668710455867153105374650514073972305970635311209544502274337434230699442725084567027598926431453*Zeta[3])/13437691489910121384085147493803329667609364745509892243478199979766903414378907444797386170956132329510103753634611200000) + z^56*(-16373590679720535212313876826318769028500895987630403026351364234267380951358383775633711731459921295888207273879904133590402512701788051893544690920765447108389867622256129314662305149669395557215377819194891898421081006509248853666420817/29187200319675218593788570446031591331755486824400786587487430583587714779678980179603496434968906436187645521806217684750174521972818516422515960047361184389187986967500857776481229733070317343025671754427031135655529546147430400000000000 - (6510250798753339246593429283565637342375610620235102553615778422540116581386518737099947008589824*Ls)/119334838456619171897819089511212243027582189494436412854675276652516282182521152495590257700214296875 + (6251525417675932464750717580380995584*Pi^2)/3146310467947178016163154880114901001715 + (3409575033106882150986558893350939132172619008384807124764937946884437275642754915302050146280481600196894620505196061*Zeta[3])/7568716963539126519243618702081351277867790996227943605434368312204429549345243151696680069358052547988366242611200000) + z^55*(-1337902902555248141829179452087852229963646935492865702683997763675679551083790085426567811049424408656576189841780979246098071131197076992862496703330507387663442958772152323073567174461799678288236398436957798039310975290557641/2372822574328221819078024609860696701112321208574452865042008710463751990632895057258605437618965827599625058762809141713664189802623871487760569092812322600002940627603803958319483480340451614002347115433713015665459200000000000 - (1084377523420234131577366731917920611351147036612729843866694975360241300947512746571743625216*Ls)/11240980296352416975576027866007449579951223818915207080830074893521773686660726791186212024015625 + (94262498632971138295294850351759360*Pi^2)/46227650053796618528334209632872608421 + (18828078832858324893897536185863387459660616850048582324239243687503308203721348224825970131516768273107703917627551*Zeta[3])/41610423121308855285193505595933354826240749111206865886357927642327593008553130752962072140567997225630485708800000) + z^54*(-51452277715348980979201085192223620927572911486251962771232432858315707037471570738973146555200799272433027662982835106603765426215142154893840188431500455663509882130078015727434018807025130825207839823237995115168600331100961/90737445958398815988228749121119562413195809320401558675108808243908283236080925691968795410650378056779399371001227730268948851029541171426106173443657060622985152999076710250916939760466214715168038944512476960522240000000000 - (104132855408489890840247171846870873858764868636843745289105787675488768173020859507813646336*Ls)/1739320558675219249094434019939260545085291041830381290137279492808408837458556311633587183203125 + (20282409603651670423947251286016*Pi^2)/9687953380756185295839188951596525 + (2294349947637513904029298304262832317916812662429333100391474462942709108489537086474827889963957105203499136153*Zeta[3])/5046309110345841770553612944759762366314713163174775835143892818716097558209839141904617203464587328125665280000) + z^53*(-3663545994185059665362592223728309935545816566129598082835480354955291185018455708686769696534702810104536235850819292270446537591418542192721280151202442842509066558796519180033585123744698579477049036275961095311812653/6426980169316617147431764286422780655910033283416960784187809802052688431905667462647785186736420149869045491485314462378511309281010284112495137857736355854400854638801136066281435253128058237624589344344899584000000000 - (2421890151868650619224389742606993496226205224051733251460327160303954220257318200361877504*Ls)/22894925582880827770289717853209253285925251049223208047279706127912840700491566926170074609375 + (43804934141486695198120075964973056*Pi^2)/20369501764033708622618055031074356925 + (1032363852341362687448609541375119339298314167039384489498869923979551832908903575513759381410120562994746471432061*Zeta[3])/2260348810336567468068491276493139754487733000684549388005281447752902013607388138466977110687731663672809881600000) + z^52*(-95007587360023469175130616544281221609010351877395370873199522282813808233676785910882048178499896708876672044781687434983452326600265018764340333293778326958826815627216624726343163474526420917500053028465302392593/165696629997112633054442908761873683174422245275861828150342415011615322603329722600728490934375141344358081224857523189723757536549463386506107054534202679580151202514966061205573565620695533800725613117440000000000 - (29330845378854488822135127263589031718454555951362737786535840155757909513615905390592*Ls)/444846709209412395715501541826981430546277246570097500287168595952995913896119201161328125 + (4218741197559547448181028267491328*Pi^2)/1908855061056570059080370861794424307 + (63089280764584731202826583446641908644961890109011953600548848072397589397719498199068561544747422410558004531933*Zeta[3])/137453643871818291977137983029988228313443223014600976297618466417406203530179008420289148622902601169292492800000) + z^51*(-5451785952363448646548716471078949321542198544519153238500023369206802174289086448177642737771906877059321544730086836750539971733762358094978452680992867257259398754195118051852689658303511345152536544628889339/9456795912467146365316578460932061955363135739555242320656964859074765480342819426336385300480985455029631402248729777482376203963646572412345990765777085067480667763255913102221266332704947949902233600000000000 - (1121950889086776661746751538197777917592830802933549400292067958683834932445223267074048*Ls)/9638345366203935240502533406251264328502673675685445839555319578981578134415916025162109375 + (422919931501143034074337606893568*Pi^2)/186106210521841663773267956411248245 + (177962888075153870869400624017472371216987428293597491444661693674086787487611952704495822909906726169958571*Zeta[3])/385932288499040577204453007159670452362542742067051258697266583606823347737474754100093072279039199150080000) + z^50*(-385285270547432134261503779566042070725571090669278872009526966594263241422265934558282038233300336382731926364708312250989833694450145293588563486018772564070253553178977048248986028866608342833599889/664261036063219728709913567983468850995370201691837895692591228376010645084584903108139170496436470057743406561106619946832482523324815735245261148357955535541774364702366686346613517136691200000000000 - (2418816675951639620986097749197483140626067876449981791810518056831319650928164864*Ls)/33184547174839248494657771103653240591891296861531406100032219465613901415566267265625 + (55459713759985036315480765235200*Pi^2)/23722727447552568854411661584202729 + (287920203518117472152409378569756501732483060020515042359979585147624457622286640208897590876987010996179517*Zeta[3])/621223554010837721561413154213384631456215616652741707690765196489756921770817263380456419411425125990400000) + z^49*(-137107530863918801118455095239594608481263341787409797992228567274945654300691243063439997239933760191785345442425977693381150486289707031737512098155920891926372393541701469829414031369668723443161049/235065404174784483614818486273346845108194549901791565439688106399910989716668325350870216405357699517097390004745213904082138302137905860057686191532626742778320464466920714856434137615564800000000000 - (23653980502725858710803955863139196003501651363640466584242577323886444060111536128*Ls)/183967452709799542770556793286400764085960316955920218478490734189773750186091478515625 + (293104587221520916927315844268032*Pi^2)/121802652129890896843973243757575625 + (68610642782489253197355895562509920792253960789546866616854062610993332500767357359879907437609584346101*Zeta[3])/147332595119757830169419972399937761366568993904807603665499558319278287808369049629851550362642677760000) + z^48*(-330622873886539473751930330837274240036930748371572992757812263605091252687508549096070690089741478802845001984707425542112109643933462533429320616512381945693064156171767595663743347950995778946513/563253300505484274342915452077605420063851977248302012513924427855845153751453991843923923927407444522228385844848684261984310846416754184144260411879994216946156125486781860008790327296000000000000 - (707840581034588600452121620695541614861959358468716663879780539098010331643904*Ls)/8748551289996015349317117854627919351000728396096705325124390941893021329290234375 + (46903072208444487855378018598912*Pi^2)/18925009238585908452881625461848125 + (1486240426544214423117539615978529513059951441059270734386138863176799240477009546063108636080923435375909*Zeta[3])/3174843800560438091192888294140072972208894144750062839929956812267276235601218577882322970777485312000000) + z^47*(-246789409037136557526926736687404024312012935383073157664423881573886691899339879273750996002705702174130444067626632747225385708115643465642649826253430038751794620687568365703598873664572466253/418007155313463453782194019916761202067820928439288933716266172642466085430881609834465817071495077454019363114331049048439663678132831425779004010565395192758503659953716747636310016000000000000 - (486816580500909158543537055456105297991497447297940170455613089084970003079364608*Ls)/3413829019357104917391775545520838921182768768254189621250343521047347941597573828125 + (3636448865400804557516177408*Pi^2)/1423825146476682767614918530045 + (247529687343100690253455817395369736292781159969237557480882007818181221913682945096912698733793483573209*Zeta[3])/526187839713420822033642758571206290594889263945741441662498422568851027887032320106612679866580992000000) + z^46*(-320139400173816694390305499314450552843303571716510640730222634192358263240874910452898170155398980337903408951728329129098774508055621429148689598646257706036792389322628557764892852612454943/538669014579205481678085077212321136685336247988774399118899707013487223493404136384620898288009120430437323600942073516030494430583545651777067023924478341183638737053758695407616000000000000 - (3539831189952285672366492189720146216531775489990556984059092842606601254731776*Ls)/39239414015598907096457190178400447369916882393726317485636132425831585535604296875 + (3559077612945468290334982144*Pi^2)/1351432048971928400686583358075 + (2073924786904917292531197576995196500787122590240592784343302887085145665977087152845508320274545288653*Zeta[3])/4384898664278506850280356321426719088290743866214512013854153521407091899058602667555105665554841600000) + z^45*(-38625401789352083989646575586831127565058081598875028321542992430635375048561620247127356024759770382182178874298740173702377011220627690657845294884056506431480781047134948076152276119/64602739805348973405944546770459287101320030662434374030831168233134827508246903925345411069280514159264247192784377964201102786818549482737839429621595699249288901679906816000000000000 - (219113157092319010573782330996025152381641705681118462895557991466115077767168*Ls)/1379324856305900976723949715361955119669805562930985705555694351938322400645484375 + (10754604091291741138186141696*Pi^2)/3957772813047692694065293126389 + (120955213091121353025653379029549404766668890105543905071573017319687981105562048559062742347269*Zeta[3])/254459147916134341511610494798556029536997362002222998008090323665071928185140947718242304000000) + z^44*(-99923121448030130195642735868432315788342982176810796909127538164542138834281955844544401148193105828980474926049721251582408022268528179555853090594990908597016957306106194507507160857/165974060244593373165272426011339551435838163882743631153677948173426179183421566999690603970545150738960805287844971046325173649113613830650938534612929376262800742081888256000000000000 - (222457765091674526931267245940902195625819180004493693741958463417786814169088*Ls)/2201050302615799430942472950045673063302881217443062296099512263731365532944921875 + (13617340432139183023890366464*Pi^2)/4853540683770990576213544297875 + (35226380553611738628270235624254929631993101972338398700145562949225085267379637706502547006967*Zeta[3])/73694716087974458325983441752781033467262311436349805593329524492013964810756584336271605760000) + z^43*(-160660290690477756648493306534453665853203164773093764642567253662725270662739961296152462163300045934691002840473216078575431612173143365514681093994881819589711113511741663837/265203401624895126285361776544522493325445973235396476870174988205913608545664481426415714085577548107502293059587343449653760530130437303683293739896641586030706688000000000000 - (7466066705264366871979164277082815174168522312314500025229568910146142208*Ls)/41987949535792896567071840484646860290778146495546866639314630848922483984375 + (1975384789250304071469891584*Pi^2)/681436979490610034487151772625 + (6199333177187165047855131521567639368257478726800387770075309934152457463856326685449224273181*Zeta[3])/12902831233569382028636744364610431368949789247663113245860963010592428049421515721015296000000) + z^42*(-201679561331461435684300516505009630526598359184159764125084654988702243867530621645825244808401152897561278484726175282782263712822816100326368896863443828064525372795234393849/330510980863984469181476146611197976232367593985311526885957780245384843608875865897527448921258161545960254739991342819746400061426603044197063640264447519669354496000000000000 - (761958633315551096699078696814322199419242796879040556545874924301975552*Ls)/6693731085416258873011452830885731350703762484797326565687839700552859765625 + (62864142619960717084721152*Pi^2)/20973399501924893113054409115 + (197091422989721053842696926737980137112423071491633633535866915861699461982107467135183016877*Zeta[3])/407848113704779316997138471295157313386343913000845533633536187116427323401254807273472000000) + z^41*(-3242223450866717149406857674670072439748910686354969886631010757437966141927628632885879186025665985497853013885598774864124067675174404417184962867671718489361568334223459/5279053489394078539187901651724986842454120783051870797437352738394212298889532741782638782923239227350502407679391496609800665432957498150349214801054937382912000000000000 - (42992174596963952933461676233381729266469358364748538593183925272576*Ls)/214870938038336097018247520171385707353235043435932885680725029710546875 + (3147438371366687056347529216*Pi^2)/1014810098157400392476472741975 + (55064593974300470462273391883682394594981889610328397480858358080043712210043113965446901*Zeta[3])/113349047700983262773929999369661021801085868997807185746606338739870869971598416281600000) + z^40*(-331430769858832520081571563360090806619879678017265009958880285125970337238143921959126658836824605320925420658845377335235328434062997315228953627939672494972407694317/535550976692378089694524375060263783400819974899224581145034383756091527022348516330448084759509684806719503006092798276373242645443558328698918420218904576000000000000 - (15646286219577555678328820551333603982844486128175102999935320064*Ls)/121337908879840224745024766070921419176611131070405707180138178515625 + (299813603264428035327131648*Pi^2)/93345870041181398618492513229 + (777399490441799536103463515769365557559992021583884053398066799027859004776037192051767*Zeta[3])/1590704358273622372529089806711361572990379075751103248248284625459294486369665024000000) + z^39*(-85115007763906089820301319002532597169255633895501767749353210325068059544935073718335875512616678763207442654471375789903180016985891547625872664132718826925753/136611225565977856980392192515045900931168774411473276527102919747101089067231455377008053749425977488898557391683807964677113598051647221176096260096000000000000 - (225302298467941250230061284812997149389305908145704688796085256192*Ls)/994970852814689842909203081781555637248211274777326798877133063828125 + (675298407050359265558528*Pi^2)/202858772842846273880136375 + (3309648199651354432244295159210151221753675589039851090518346471770204593703761357*Zeta[3])/6735706124126110994787812528418705847689613295016527982081151022439424484966400000) + z^38*(-1291817812873479632265765394634954920236349366833922067087947473009615740091918176832530318574375229142875312923135932779361432685594252006680672419755539/2056833764137404946963493810277914776383962348600030426633448978747860813717556905496432838859479987558043175407456623381419600117564847423488000000000000 - (39844158899177672873950079654220614541386258100649891188441088*Ls)/271045217155264835618074682213525135912012951013564498540889453125 + (179449926349046518120448*Pi^2)/51965613712946289533302125 + (2443305261168522196920045135310481052875028921387099644895989812438621438090211*Zeta[3])/4941743439182127865616466084825253735914187398521973379314787335492599808000000) + z^37*(-178005302225561269720730993010187878433788435636347016960961748828382132468917445419349527684740279797735682510941192127865014365394435766489637300314033/281433082287384902188686664705205188711447317818108841805043694419296139044981860960090684027675031494411141546932724412630484965825588494336000000000000 - (100970189549616554294194469712408591249507801840874393012535296*Ls)/391509758113160318114996763197314085206240929241815386781284765625 + (87363779933088436453376*Pi^2)/24365781100100011464387495 + (1219902493844712028968299142491331439543277550697021922652402290422952684870371*Zeta[3])/2453712888205014877719286979618094736929613881905007615423661767275839488000000) + z^36*(-1610699898300770247000069057410636955300232499130198914665085393159945396071308936522125977458813359987998293028263438436971869659603478725888421036401859/2525080154967370094637383130549479887605485657090254330639697591595351469764698363614146970581639865908188853323868610702212406776712918990848000000000000 - (1218080004206189882460303200383170642432389961698313764864*Ls)/7217701051069452613516891823780286584559130749438920907421875 + (75557863725914323419136*Pi^2)/20276161655774095242830425 + (77761351265202931500374619152140331517054332117377989089717324867953737200051*Zeta[3])/155401816252984275588888175375812666672208879187317148976831911927469834240000) + z^35*(-908377143050071257993868297817022059267435211675238131867641286667027229202693718691137679788802575886938474695333861503546522614618825274914348979/1413611831509183852887548628877081006216420921475984662176921625276565431503508088932571440040300112436807783252992811821979990298198016000000000000 - (1586390547584045972448400792514684473571695711304712970043392*Ls)/5363147371413155042671188536949508016523848345778292969606640625 + (40213902080686822522880*Pi^2)/10372857436532852934753249 + (2476896812268395175671284061135126837180077357488047188885980923834814848861*Zeta[3])/4921932524904485079884549473473796452878237305341548215060132345675776000000) + z^34*(-3358909305341581491573537810520764291164984353721756249690351400096394142443684017451531766141710191050204620575778322034470559267684943/5180295649342010660226405181146658583111711840895479635600930936999595384710259713865121481577224539202713060323234412075417600000000000 - (23355114538561160232040073669521990269553000897839104*Ls)/119610289727795864827163387565967931135772125036226328125 + (2508757194024499019776*Pi^2)/621343964277865038912975 + (6564488575852183551590933672247287544485635616903477374824354554335567*Zeta[3])/12957000328811385784181860670780439942641902348213973890119688519680000) + z^33*(-289575449877066025695501167180445288798849235670983893652829499698621286828622572519761501686768895320899193020011112595028222218813/443165086642628051859369576677244962542450755370597365239947968752326294628528663538887218963791044359731441989769662300160000000000 - (21547541163113872931872502794675958740919367816445952*Ls)/63020475232924702973451677319703533609170259427689140625 + (20900161035512921980928*Pi^2)/4964593375505507981757975 + (837307808794813109564302266921288432250375125082106310399135925888879*Zeta[3])/1643097867784052545095525809700418108668357181838728573022424268800000) + z^32*(-3095437937782515973622106392238938011229193523830353140359906179547971695649244569610681083929514048709346077192986997858205079988593/4692017871197322508356391868130993816443342258014614980959720488703394948421179323736685169029120107379897478760071472087040000000000 - (19935041088576656312444425336390594647510356074692608*Ls)/87476182039731304127328447622872069039594539205598359375 + (5902958103587056517120*Pi^2)/1343215449919378432828431 + (989093462657757175634580653407683424418343283354075858145551879429172357*Zeta[3])/1927353798910693635397051774778590441467982974296828616155303667302400000) + z^31*(-165030049960993778737231779373778374645737840659991508602123031189143962133801368064753429667088441095071212913890072502835894511/248127231749771696260861268312256936388518258311857544596460302002586097092091794371648235519246352654319817818164428800000000000 - (427680021154419364553696977784870803955845181734912*Ls)/1072729099706849883389757997604897167709632030391953125 + (27084648159006162944*Pi^2)/5896468173482785043145 + (371772344981262267393105165700896180958964406193254356228094882385471*Zeta[3])/720138987364729279530148421282761374189803421102755257394984386560000) + z^30*(-6715732968062987186068900819537774096421776250547399813412947367053075879540749912789911555193129544191296115461358554963620671/9994013501032471099395801084799237715648652070894262212912984386215273355098141717746942819525200315243437106564956160000000000 - (220328124295206793871244256282002235023469089652736*Ls)/820322252717002852003932586403744892954424493829140625 + (90071992547409920*Pi^2)/18735657440913079821 + (13004190524620314695483568776269590639401590123512207886035200300323*Zeta[3])/25004825950164211094796820183429214381590396566067890881770291200000) + z^29*(-31482232132842923384410231376261773143983939741911265225141231494700754880983034763736338899112881755519914220485331993319/46450560172616712333174726584806081562767441085057695124632748192474974073264019667443278490075730246268784476160000000000 - (823479935657964848323550856788688270999110549504*Ls)/1754074667249471529587881510485555722639539188515625 + (6791428238074707968*Pi^2)/1347820254677930742225 + (741883548370859257582005771117316858895347223354717067911459699*Zeta[3])/1417864374694291203712017273505940835649657063348103691632640000) + z^28*(-261284154058222489237049011953231063603890239675942064153676467841488210861414627222155643215165308596382619497161/381263101894045564053404545566670970601312221060014661376889586851663750332659492107557271512194922577920000000000 - (25860982335469337865854645500377360567894016*Ls)/80797804494415061334825921691365969155284921875 + (288230376151711744*Pi^2)/54493381769344731225 + (15775543185884948454103275100293296005282317345092090839081*Zeta[3])/29917294920204993241843007239621647922250997268532428800000) + z^27*(-401304003113964333420992409536458989140755165885036657212049748687200669289924513079005300337142785700672099/580287937570082012306102281753285984380041248204045303332739118893166384078297736623863468476334080000000000 - (15055409640163310254584356159437200133455872*Ls)/26932601498138353778275307230455323051761640625 + (1688849860263936*Pi^2)/303686761073428117 + (40396981809034609313295683510017027291554160330356641*Zeta[3])/76136724182079695095783398874624639152501345484800000) + z^26*(-7002803413839107999805256584896552458620467233787252031786745996595517676886144529506871176080479319049237/10004964440863482970794866926780792834138642210414574195392053774020110070315478217652818422005760000000000 - (1076172714977578423173325551973021849223168*Ls)/2786131189462588321890549023840205832940859375 + (14636698788954112*Pi^2)/2498953142833204365 + (104067275081525193548649262960565393669776712070292519*Zeta[3])/194542457306624324365432753676196060731046541393920000) + z^25*(-479805829807699553118340714048949986111267906158395361077835652887516600901360811877647838396847/678915041884409618190676357199841479508410158434691680537341838753219346520081726177280000000000 - (60166887985812778846070884978531500032*Ls)/89250446534343092606289810803094654609375 + (277956539501772800*Pi^2)/44974665783613696221 + (3397324768363035070212476569830176076108256605287*Zeta[3])/6311067985915094089504592081782546348847923200000) + z^24*(-645194003344000944174297388903749303092192901207947765257524529918003889243256549571771274320487/900986749115710755296244762053547040182113484831577442636555378570377509407863355316633600000000 - (254331029563932863334442781623975936*Ls)/537757792529569654187557654984632515625 + (42784196460019712*Pi^2)/6547674380330435625 + (11481784665677303605811544490257584235800900159431*Zeta[3])/21145515153679353377449046105824353006303313920000) + z^23*(-37539819156855143654115251167795652057524795670469855770523897257862813662756947646034419183/51884218507124006946574291426609358118595294350712767350845864091506690114856996044800000000 - (41501044738468534485459388990522130432*Ls)/50304797137538834014454256998107896234375 + (1846080023035904*Pi^2)/266647372954633125 + (753372961977867471085187024691697472155840080023*Zeta[3])/1378663559025401022762657977638263924700741632000) + z^22*(-15590012548027261005191350574781804366532509023508269976367510521295463029304800412698493/21235528933491861353147781759225268569165025152707624972928722139575088715294310400000000 - (927544882406511311225475825664*Ls)/1574976761525353659380487554349375 + (169324790677504*Pi^2)/23029626170285865 + (5590827944774451720275501365991748652452769883*Zeta[3])/10137232051657360461490132188516646505152512000) + z^21*(-3538521697482463578468721481088706397827511325711138277998865684651916687050777663961/4766640738458612835704119266300496971638772854922944605394296067135399736115200000000 - (57170631759003869848121699729408*Ls)/55667282088396120719482749765796875 + (257835476713472*Pi^2)/32938354215184275 + (10192930429791352920932116465992647774867851*Zeta[3])/18364550818219855908496616283544649465856000) + z^20*(-3834914089318598054675725086318231245582241789548921809302648125020501518576709253/5082382626704428793476380996211291881921724631875008407570113530153035366400000000 - (864921157039674231244193792*Ls)/1156297439888469147062790871875 + (70368744177664*Pi^2)/8420761860229719 + (527508046690301795828624817896488639221871*Zeta[3])/941040647517477088478863877883499118592000) + z^19*(-26755351191499127893606823898126222444565905256438258557481961896889227720361/35034070699930478306326285464209368474518726388815090727798649231769600000000 - (51935182897656928751532900352*Ls)/39812354942501356404966823921875 + (19911468384256*Pi^2)/2225359899637875 + (58059229679663711111547081515948917706297*Zeta[3])/102926320822224056552375736643507716096000) + z^18*(-1221979490639135844199321744520374733609034960850527606263310590078897713/1570752811151832779157383673969214870629426398350748328900585062400000000 - (1173542865920829532204433408*Ls)/1206434998257616860756570421875 + (34359738368*Pi^2)/3574899202875 + (241151296624181547237726728749067957*Zeta[3])/422938530663313841849012724537753600) + z^17*(-60044140677724340067906056580465443717862345788424197016871359599291/76171253612044134512352111436500139206780667190163018665164800000000 - (166030906544491025627348992*Ls)/97819053912779745466748953125 + (73014444032*Pi^2)/7046801309835 + (161848139317643808586733770366755221*Zeta[3])/282144519797763312917696646500843520) + z^16*(-1823035557698355407915311249995215578103983318087603530088901261/2263758467597112577181427651136971063572580243108947558400000000 - (57274796150439497433088*Ls)/44003173150148333543296875 + (1786706395136*Pi^2)/159329881678275 + (3978287583690855194083379545392983*Zeta[3])/6853713031524614888688987364392960) + z^15*(-294264776538193583284179038359055307623437087252764454889767/360114292427425289780699393032959904767979747383705600000000 - (11117557298411865112576*Ls)/4889241461127592615921875 + (411041792*Pi^2)/33720609879 + (21102919077011182176443744273*Zeta[3])/36153401028186986048913408000) + z^14*(-79762715601267322962647173696131517229411226771001681289/95177943918877651812464599676642967511190093168640000000 - (90382698404105027584*Ls)/50098489355007590371875 + (117440512*Pi^2)/8820201375 + (171233909732354328317986975877*Zeta[3])/289493042056585498582843392000) + z^13*(-2463617261092808690621790051100658102666114806289/2892015552891836519150570116655542614097920000000 - (23618164163674112*Ls)/7478502665324315625 + (4689231872*Pi^2)/320656998375 + (1745615207834967649642793*Zeta[3])/2937226481905291178803200) + z^12*(-10219369106037272426366639675232843890645057503/11634545327725779100031029204936090976256000000 - (6517311953666048*Ls)/2492834221774771875 + (134217728*Pi^2)/8305139115 + (1033974340257895708260151*Zeta[3])/1713382114444753187635200) + z^11*(-15018030358307418136866802816386589441617211/16780594222681412163506292122503977369600000 - (34326888984338432*Ls)/7478502665324315625 + (106692608*Pi^2)/5932242225 + (7481096185766400012479*Zeta[3])/12356121017630431641600) + z^10*(-395400702667149602242057509373198585583/425169611398637178562539072729907200000 - (4782156709376*Ls)/1191034028559375 + (2621440*Pi^2)/129918789 + (244237302601031199923*Zeta[3])/396029519795847168000) + z^9*(-1828690421455027491543058467404629/1923663344801200513990262784000000 - (165149726464*Ls)/23353608403125 + (2031616*Pi^2)/88913825 + (66136238444002543*Zeta[3])/107150844100608000) + z^7*(-27502990266477847884779483/26797229046805561344000000 - (462976*Ls)/39414375 + (17920*Pi^2)/590733 + (3995799177637*Zeta[3])/6341787648000) + z^8*(-59783259578096812520754277969363/59826850436400972923142144000000 - (1086658624*Ls)/162820783125 + (7340032*Pi^2)/280598175 + (64641711669823331*Zeta[3])/102280351186944000) + z^5*(-5070550639099026127/4461382582272000000 - (149848*Ls)/7016625 + (24320*Pi^2)/567567 + (4578771701*Zeta[3])/7077888000) + z^6*(-144125715409817527365227/131358965915713536000000 - (883648*Ls)/70945875 + (1024*Pi^2)/28665 + (41311330439*Zeta[3])/63417876480) + z^4*(-1192980630925609/965667225600000 - (1196*Ls)/42525 + (8192*Pi^2)/155925 + (240930053*Zeta[3])/353894400) + z^3*(-24780023/18816000 - (82*Ls)/2025 + (104*Pi^2)/1575 + (190981*Zeta[3])/276480) + z^2*(-85002469/65318400 - (4*Ls)/45 + (16*Pi^2)/189 + (20083*Zeta[3])/27648) + z*(-2228/1215 + (14*Pi^2)/135 + (77*Zeta[3])/72));


